Asymptotic estimates for roots of the cuboid characteristic equation in the nonlinear region

A perfect cuboid is a rectangular parallelepiped. Its edges, its face diagonals, and its space diagonal are of integer lengths. None of such cuboids is known thus far, though the system of Diophantine equations describing them is easily written. The cuboid characteristic equation is a twelfth degree Diophantine equation derived from the initial cuboid equations and equivalent to them. In the case of the second cuboid conjecture it reduces to a tenth degree equation. This equation comprises two parameters. Previously various asymptotics for roots of this equation were studied as its parameters tend to infinity either separately or simultaneously provided some linear combination of them is preserved finite. In the present paper this linear combination is replaced by a certain nonlinear expression.

==> anc/Strategy_formulas_04.txt <==
Q_tptq:=10*tq^37*B^9*tp+t^10+2*t^8*tq^5*B*tp+8*t^8*B^3*tq^9*tp-12*t^8*B^2*tq^6*tp^2+8*t^8*B*tq^3*tp^3+28*t^6*B^6*tq^18*tp^2-56*t^6*B^5*tq^15*tp^3+70*t^6*B^4*tq^12*tp^4-56*t^6*B^3*tq^9*tp^5+28*t^6*B^2*tq^6*tp^6-8*t^6*B*tq^3*tp^7-20*t^6*tq^9*B*tp-16*t^6*tq^13*B^3*tp+24*t^6*tq^10*B^2*tp^2-16*t^6*tq^7*B*tp^3-210*t^6*tq^14*B^4*tp^2+280*t^6*tq^11*B^3*tp^3-210*t^6*tq^8*B^2*tp^4+84*t^6*tq^5*B*tp^5+2*t^4*tq^13*B*tp-45*t^4*tq^26*B^8*tp^2+120*t^4*tq^23*B^7*tp^3-210*t^4*tq^20*B^6*tp^4+252*t^4*tq^17*B^5*tp^5-210*t^4*tq^14*B^4*tp^6+120*t^4*tq^11*B^3*tp^7-45*t^4*tq^8*B^2*tp^8+10*t^4*tq^5*B*tp^9-56*t^4*tq^17*B^3*tp+84*t^4*tq^14*B^2*tp^2-56*t^4*tq^11*B*tp^3-280*t^4*tq^22*B^6*tp^2+560*t^4*tq^19*B^5*tp^3-700*t^4*tq^16*B^4*tp^4+560*t^4*tq^13*B^3*tp^5-280*t^4*tq^10*B^2*tp^6+80*t^4*tq^7*B*tp^7-60*t^4*tq^18*B^4*tp^2+80*t^4*tq^15*B^3*tp^3-60*t^4*tq^12*B^2*tp^4+24*t^4*tq^9*B*tp^5+30*t^2*tq^22*B^4*tp^2-40*t^2*tq^19*B^3*tp^3+30*t^2*tq^16*B^2*tp^4-12*t^2*tq^13*B*tp^5-270*t^2*tq^30*B^8*tp^2+720*t^2*tq^27*B^7*tp^3+6*t^8*tq^4+t^6*tq^8-2*t^8*tp^4+t^6*tp^8-t^8*tq^8*B^2-t^8*tq^2*tp^2-2*t^8*B^4*tq^12-8*t^6*B^7*tq^21*tp+t^6*B^8*tq^24+10*t^6*tq^12*B^2+10*t^6*tq^6*tp^2+4*t^6*tq^16*B^4+4*t^6*tq^4*tp^4-14*t^6*tq^20*B^6-14*t^6*tq^2*tp^6-t^4*tq^16*B^2-t^4*tq^10*tp^2+84*t^6*tq^17*B^5*tp+10*t^4*tq^29*B^9*tp-t^4*tq^32*B^10-t^4*tq^2*tp^10+14*t^4*tq^20*B^4+14*t^4*tq^8*tp^4-10*t^4*tq^28*B^8-10*t^4*tq^4*tp^8+80*t^4*tq^25*B^7*tp-4*t^4*tq^24*B^6-4*t^4*tq^6*tp^6+2*t^2*tq^28*B^6+2*t^2*tq^10*tp^6+24*t^4*tq^21*B^5*tp-12*t^2*tq^25*B^5*tp-tq^40*B^10+60*t^2*tq^33*B^9*tp-6*t^2*tq^36*B^10-1260*t^2*tq^24*B^6*tp^4+1512*t^2*tq^21*B^5*tp^5-1260*t^2*tq^18*B^4*tp^6-6*t^2*tq^6*tp^10+720*t^2*tq^15*B^3*tp^7-270*t^2*tq^12*B^2*tp^8+60*t^2*tq^9*B*tp^9+28*tq^26*t^2*B^6*tp^2-56*tq^23*t^2*B^5*tp^3+70*tq^20*t^2*B^4*tp^4-56*tq^17*t^2*B^3*tp^5+28*tq^14*t^2*B^2*tp^6-8*tq^11*t^2*B*tp^7+tq^32*t^2*B^8+tq^8*t^2*tp^8-8*tq^29*t^2*B^7*tp-45*tq^34*B^8*tp^2+120*tq^31*B^7*tp^3-tq^10*tp^10-210*tq^28*B^6*tp^4+252*tq^25*B^5*tp^5-210*tq^22*B^4*tp^6+120*tq^19*B^3*tp^7-45*tq^16*B^2*tp^8+10*tq^13*B*tp^9;

phi:=-10622743250000*z^53*B^8+775459856250*z^45*B^12-162576000*B^14*tp^11*z^52-26400*B^20*tp^15*z^44-685900*B^17*tp^14*z^49+286980*B^18*tp^14*z^47+4320*B^19*tp^16*z^47-1280*B^20*tp^16*z^45-184208018*B^26*tp^2*z^19+233600000*tp^11*z^56*B^12-13600000*tp^12*z^57*B^12+133120000000*tp^6*z^63*B^6-232960000000*tp^6*z^61*B^7-974080000000*tp^4*z^61*B^6+10392629928*B^20*z^30*tp-17640*B^33*tp^2*z^15*c^2-91998528*B^26*tp^2*z^24*c-25721133080*B^18*tp^2*z^40*c-471900*B^31*tp^2*z^19*c^2-94998292350*B^16*tp^2*z^49*c^2-7824570000*B^15*tp^2*z^51*c^2-40052002500*B^14*tp^2*z^53*c^2-558880*B^28*tp^2*z^30*c^3-77000*B^31*tp^2*z^14*c+13380880*B^29*tp^2*z^18*c+21317800*B^28*tp^2*z^20*c+2670500*B^30*tp^2*z^16*c+12142974360*B^19*tp^2*z^43*c^2+1687000*B^17*tp^2*z^62*c^5-26049550*B^19*tp^2*z^53*c^4-549724136*B^21*tp^2*z^44*c^3-5499800*B^19*tp^9*z^55*c^3+75590*B^21*tp^9*z^56*c^4-3154320*B^19*tp^11*z^52*c^2-231792*B^21*tp^10*z^52*c^3-5407360*B^20*tp^7*z^56*c^4+109600840*B^18*tp^9*z^52*c^2+305760*B^23*tp^12*z^35-25432888*B^22*tp^11*z^36+35967140*B^21*tp^10*z^37+1260488752*B^20*tp^9*z^38+5733728*B^22*tp^12*z^37-33066480*B^21*tp^11*z^38+1339184260*B^19*tp^9*z^40+145600*B^23*tp^13*z^36+594303726500*B^14*tp^4*z^45-321280590500*B^15*tp^4*z^43-29393728800*B^20*tp^5*z^34+22578136580*B^19*tp^4*z^35+8209661954*B^20*tp^6*z^35-21810656640*B^19*tp^5*z^36-29267016720*B^18*tp^4*z^37-123309882000*B^15*tp^6*z^45+74078600000*B^15*tp^7*z^46-880640000000*tp^5*z^62*B^6-10240000000000*z^66*tp*B^2+5120000000000*z^67*tp^2*B^2+9284304000000*B^8*tp*z^54+11545600000000*tp^2*z^63*B^4+3745100*B^29*tp^2*z^13-8861600000000*B^7*tp*z^56+3542400000000*z^65*c^2*B^7-180*c^8*z^63*B^23+587762*z^23*B^28*c^2+2201600000000*tp^4*z^63*B^5+B^22*z^65*c^8-342663744*tp^10*z^39*B^20-28*B^34*c^3*z^16-680*B^33*c^3*z^18-4820*B^32*c^3*z^20-12572*B^31*c^3*z^22-224*B^36*c*z^2+2389120000000*B^6*tp*z^58+8780800000000*B^5*tp*z^60+350680*B^19*tp^14*z^45-64720*B^19*tp^15*z^46+2864800*B^18*tp^13*z^46+7501800*B^17*tp^13*z^48-86057400*B^24*tp^9*z^30+3135124648*B^21*tp^7*z^34+21189168*B^24*tp^10*z^31-128215560*B^23*tp^9*z^32-1482854155*B^24*tp^4*z^25+19449368500*B^21*tp^4*z^31-203016000*B^24*tp^7*z^28-2543930928*B^23*tp^6*z^29+2797140632*B^22*tp^5*z^30+16660971992*B^20*tp^4*z^33-3212965148*B^22*tp^6*z^31-4683623724*B^21*tp^5*z^32-16687099575*B^16*tp^4*z^41+4094137200000*B^11*tp^3*z^50+37438824500*B^17*tp^6*z^41+3446637352*B^20*tp^7*z^36-160160*B^24*tp^11*z^32+53641016*B^23*tp^10*z^33-102150400*B^22*tp^9*z^34-2140639068*B^21*tp^8*z^35-12619152*B^23*tp^11*z^34+2697619872*B^22*tp^7*z^32+1382248*B^31*tp^2*z^9-23193456*B^27*tp^7*z^22-95751139350*B^16*tp^6*z^43-37632000000*tp^6*z^59*B^8+93184000000*tp^7*z^60*B^8-85*B^32*c^4*z^25-1460*B^31*c^4*z^27-12770*B^29*c^4*z^31-146*B^30*c^5*z^34-1860*B^29*c^5*z^36-6736*B^28*c^5*z^38-1112*B^35*z^4*c-4*B^36*c^2*z^7-168*B^35*c^2*z^9+2584364525000*B^10*tp^2*z^51-15986800000000*B^7*tp^2*z^57+163728*B^32*tp^2*z^7-50579200000*tp^2*z^66*B^10*c^3-76048000*tp^2*z^68*B^14*c^5+2531200000*tp^2*z^67*B^12*c^4+254856000*tp^2*z^66*B^15*c^5-22294000*tp^8*z^60*B^16*c^3+615475*tp^8*z^61*B^18*c^4-6736*tp^8*z^62*B^20*c^5+63020*tp^14*z^52*B^18*c-5274000*tp^12*z^54*B^16*c-177348656250*B^12*tp^2*z^52*c+206778225000*B^13*tp^2*z^50*c+649092798000*B^14*tp^2*z^48*c-134086400*B^20*tp^2*z^46*c^3+6138365942*B^20*tp^2*z^41*c^2+22638503300*B^17*tp^2*z^47*c^2-3282749250*B^18*tp^2*z^45*c^2-258*B^22*tp^2*z^67*c^8+5798972000*B^16*tp^2*z^54*c^3+272*B^36*tp*z^3*c+22792*B^33*tp*z^14*c^2-6720*tp^15*z^53*B^18*c+816000*tp^13*z^55*B^16*c-40800*tp^13*z^56*B^18*c^2+160*tp^16*z^54*B^18*c+16800*tp^14*z^54*B^17*c-33600*tp^14*z^56*B^16*c+1680*tp^14*z^57*B^18*c^2-2040000*tp^12*z^56*B^15*c+102000*tp^12*z^57*B^17*c^2+2720000*tp^12*z^58*B^14*c-204000*tp^12*z^59*B^16*c^2+6800*tp^12*z^60*B^18*c^3-1700*tp^12*z^58*B^19*c^3+292000*tp^10*z^60*B^17*c^3-3650*tp^10*z^61*B^19*c^4-46720000*tp^11*z^57*B^14*c+1488000000*tp^9*z^59*B^12*c-148800000*tp^9*z^60*B^14*c^2+116800000*tp^10*z^58*B^13*c-116800000*tp^10*z^60*B^12*c+11680000*tp^10*z^61*B^14*c^2+198088000*tp^10*z^56*B^14*c+7329608*B^21*tp^10*z^47*c^2-14208*B^23*tp*z^54*c^6-15264*B^25*tp*z^45*c^5-2258656*B^23*tp*z^49*c^5+118580*B^28*tp*z^34*c^4-1417156*B^21*tp*z^53*c^5-650784*B^23*tp*z^44*c^4-437640*B^22*tp*z^51*c^5-4499800*B^24*tp*z^42*c^4+46216*B^26*tp*z^43*c^5+6880*tp^4*z^72*B^18*c^7-104*tp^6*z^70*B^20*c^7+1138501000*B^16*tp*z^58*c^4+45572000*B^19*tp*z^52*c^4-95458600*B^18*tp*z^54*c^4-617237600000*B^11*tp*z^58*c^2+163885270000*B^14*tp*z^52*c^2-452911950000*B^13*tp*z^54*c^2-34318860500*B^17*tp*z^41*c+57840*B^31*tp*z^23*c^3+75590*B^29*tp*z^32*c^4-472844*B^21*tp*z^58*c^6-16740*B^21*tp^8*z^60*c^5+56056*B^29*tp^5*z^31*c^3+10192*B^31*tp^3*z^25*c^3+421350*B^18*tp^6*z^59*c^4+18700*B^29*tp^3*z^34*c^4+10817200*B^19*tp^6*z^57*c^4-39480*B^21*tp^4*z^61*c^6+240900*B^28*tp^3*z^36*c^4-51653000*B^17*tp^6*z^61*c^4+2240*B^33*tp^3*z^16*c^2+156240*B^26*tp^3*z^45*c^5+9497600000*B^11*tp^3*z^65*c^3-89600000*B^13*tp^3*z^66*c^4-16576000*B^15*tp^3*z^67*c^5+20764240000*B^14*tp^3*z^59*c^3+44566480*B^18*tp^3*z^61*c^5+13283200000*B^13*tp^3*z^61*c^3+19941600*B^17*tp^3*z^63*c^5-63280*B^19*tp^5*z^66*c^6-30660*B^26*tp^4*z^46*c^5-875160*B^25*tp^8*z^42*c^3+198016*B^26*tp^11*z^33*c-43*tp^4*z^73*B^20*c^8-1720*tp^4*z^70*B^19*c^7-7559*tp^10*z^59*B^20*c^4-3640*tp^6*z^67*B^19*c^6-67530400000*B^12*tp*z^61*c^3-49770*B^24*tp^2*z^53*c^6-305893125*B^16*tp^8*z^55*c^2-13320*B^19*tp^13*z^54*c^2-78540*B^26*tp^6*z^43*c^4+624*B^21*tp^5*z^67*c^7-139216*B^21*tp^6*z^58*c^5+311168*B^30*tp^7*z^21*c+3876390*B^18*tp^10*z^53*c^2+269050*B^20*tp^8*z^57*c^4+17472*B^25*tp^11*z^40*c^2+172*B^21*tp^3*z^70*c^8-188608*B^22*tp^6*z^56*c^5-52400*B^19*tp^11*z^57*c^3-1657320*B^18*tp^11*z^54*c^2-388960*B^29*tp^8*z^24*c-193547500*B^17*tp^10*z^50*c+4944*B^20*tp^3*z^67*c^7+150897000*B^17*tp^9*z^54*c^2+8840*B^32*tp*z^21*c^3-2398720000000*B^7*tp*z^61*c-2165792000000*B^8*tp*z^59*c+1456*tp^7*z^66*B^20*c^6+343560*tp^6*z^64*B^18*c^5+308224000000*tp^5*z^63*B^8*c+25390337700*B^17*tp*z^46*c^2+31485414000*B^16*tp*z^48*c^2-51584535000*B^15*tp*z^50*c^2+424165000000*B^12*tp*z^56*c^2+2520*B^34*tp*z^12*c^2+78160*B^32*tp*z^16*c^2-49770*B^22*tp^4*z^59*c^6-210978600*B^16*tp*z^63*c^5-6158600*tp^2*z^67*B^17*c^6-717080*B^29*tp^4*z^20*c+182053020*B^26*tp^4*z^26*c+267488760*B^23*tp^8*z^36*c-113485008*B^22*tp^7*z^37*c-90653640*B^23*tp^9*z^37*c+299158140*B^22*tp^8*z^38*c+2362683808*B^21*tp^7*z^39*c-25095504*B^24*tp^5*z^41*c^3+129510640*B^23*tp^4*z^42*c^3+42822059020*B^19*tp^4*z^40*c-25129378200*B^19*tp^5*z^41*c+15998323620*B^18*tp^4*z^42*c+4382680952*B^20*tp^5*z^39*c-3443628180*B^21*tp^4*z^41*c^2-4832769460*B^20*tp^6*z^40*c-42075*B^28*tp^4*z^37*c^4+875160*B^28*tp^5*z^33*c^3-284759360*B^18*tp^10*z^48*c-901840000*B^14*tp^9*z^55*c-1768640000*B^14*tp^7*z^58*c^2+84520*B^19*tp^14*z^50*c+1871460*B^18*tp^12*z^50*c-7758500*B^17*tp^12*z^52*c+62400*B^17*tp^13*z^53*c+28766400*B^16*tp^11*z^53*c+2400000*B^15*tp^11*z^55*c+388960*B^28*tp^9*z^27*c+194480*B^30*tp^3*z^27*c^3+2352000*B^17*tp^5*z^65*c^5-504504*B^25*tp^10*z^39*c^2-311168*B^27*tp^10*z^30*c-13081600000*B^11*tp*z^63*c^3+229600000*B^13*tp*z^64*c^4+5936000*B^15*tp*z^65*c^5+573640*B^29*tp^2*z^23*c^2-53040*B^31*tp^2*z^24*c^3+5600560*B^18*tp*z^64*c^6-46592000000*tp^6*z^64*B^8*c+20025600000*tp^6*z^60*B^10*c+19908*B^25*z^50*tp*c^6+52440000*B^18*tp^3*z^56*c^4-2919240*B^20*tp^3*z^57*c^5-83504*B^20*tp*z^65*c^7-2*B^21*tp*z^68*c^8-316400*B^17*tp*z^66*c^6+3920*B^19*tp*z^67*c^7-272210039*B^20*tp^2*z^51*c^4-466897528*B^22*tp^2*z^42*c^3+201479000*B^17*tp^2*z^52*c^3+10165012820*B^19*tp^2*z^38*c+6896701620*B^18*tp^2*z^50*c^3+301840*B^19*tp^2*z^63*c^6+582400000*tp^6*z^64*B^13*c^3+4827620000*B^14*tp*z^62*c^4+258496000000*B^9*tp*z^62*c^2+19908*B^21*tp^5*z^62*c^6+312480000*tp^6*z^62*B^14*c^3+436800*tp^6*z^66*B^17*c^5-46233600000*tp^5*z^64*B^10*c^2+3852800000*tp^5*z^65*B^12*c^3-192640000*tp^5*z^66*B^14*c^4+3494400000*tp^7*z^62*B^12*c^2+69888000000*tp^6*z^62*B^9*c+6988800000*tp^6*z^65*B^10*c^2-582400000*tp^6*z^66*B^12*c^3+29120000*tp^6*z^67*B^14*c^4+546268800000*B^10*tp*z^60*c^2-4512*B^21*tp^2*z^64*c^7-303830643500*B^15*tp^2*z^46*c-141691205700*B^17*tp^2*z^42*c+3052144024*B^20*tp^2*z^36*c+74060*tp^4*z^67*B^18*c^6+481600000*tp^4*z^67*B^13*c^4-77056000000*tp^4*z^67*B^8*c^2-22243200000*tp^4*z^63*B^10*c^2-8416980*B^25*tp^8*z^37*c^2-25729440*B^24*tp^7*z^38*c^2+32872620*B^28*tp^4*z^22*c+2274821760*B^22*tp^3*z^38*c^2+1069750472*B^21*tp^3*z^40*c^2+1060400*B^29*tp^3*z^29*c^3+2167880*B^28*tp^3*z^31*c^3+1726480*B^27*tp^3*z^33*c^3-7284576*B^26*tp^3*z^35*c^3-52079456*B^25*tp^3*z^37*c^3-83563440*B^24*tp^3*z^39*c^3-53516240*B^23*tp^3*z^41*c^3+5224953248*B^22*tp^5*z^35*c+9497928*B^27*tp^5*z^30*c^2+10982400*B^26*tp^7*z^34*c^2-945584240*B^24*tp^4*z^30*c-223340656*B^21*tp^7*z^44*c^2+5915728*B^29*tp^5*z^21*c+880880*B^28*tp^5*z^23*c-69878600*B^27*tp^5*z^25*c-242279928*B^26*tp^5*z^27*c-318307104*B^25*tp^5*z^29*c-1793792*B^30*tp^6*z^20*c-5685680*B^29*tp^6*z^22*c+2562560*B^29*tp^7*z^23*c+7355920*B^28*tp^7*z^25*c+120120*B^27*tp^6*z^26*c-2882880*B^28*tp^8*z^26*c+11671088*B^27*tp^7*z^27*c+111654180*B^26*tp^6*z^28*c-407680*B^32*tp^4*z^14*c-1536080*B^31*tp^4*z^16*c+123488628*B^25*tp^4*z^28*c+960176*B^31*tp^3*z^15*c+358601296*B^25*tp^3*z^27*c+1706825840*B^24*tp^3*z^29*c+1606742880*B^23*tp^3*z^31*c-11279280*B^29*tp^3*z^19*c+510160*B^32*tp^3*z^13*c-50658160*B^28*tp^3*z^21*c-75307440*B^27*tp^3*z^23*c+125440*B^33*tp^3*z^11*c-3580881400*B^23*tp^4*z^32*c-202429968*B^24*tp^5*z^31*c-3539536*B^25*tp^10*z^34*c-7447440*B^24*tp^9*z^35*c+978432*B^25*tp^11*z^35*c-4548544*B^24*tp^10*z^36*c+3259256*B^25*tp^9*z^38*c^2-7916040*B^24*tp^8*z^39*c^2-2635380*B^23*tp^8*z^46*c^3+125440*B^23*tp^13*z^41*c-3945760*B^22*tp^11*z^41*c+592592*B^23*tp^11*z^44*c^2-15429040*B^22*tp^9*z^44*c^2+1060400*B^23*tp^9*z^47*c^3-1250087040*B^18*tp^5*z^48*c^2-872229580*B^19*tp^4*z^50*c^3+1190993120*B^19*tp^5*z^51*c^3+28106600*B^21*tp^4*z^51*c^4-33300644*B^21*tp^5*z^52*c^4-370580*B^23*tp^4*z^52*c^5+377216*B^23*tp^5*z^53*c^5-2439347300*B^19*tp^6*z^47*c^2+99070608*B^21*tp^6*z^48*c^3-560560*B^23*tp^12*z^40*c+4816240*B^24*tp^9*z^40*c^2+23210220*B^23*tp^8*z^41*c^2+1638000*B^24*tp^11*z^37*c-407680*B^24*tp^12*z^38*c+1879696*B^23*tp^11*z^39*c+6446440*B^23*tp^10*z^38*c-1629628*B^24*tp^10*z^41*c^2+23876793180*B^18*tp^4*z^47*c^2+65711184*B^21*tp^10*z^42*c-2146643860*B^19*tp^8*z^44*c+129679992*B^21*tp^8*z^45*c^2-18833840*B^21*tp^11*z^43*c+84334872*B^20*tp^9*z^43*c+847084720*B^19*tp^9*z^45*c-52199040*B^21*tp^9*z^46*c^2+24800000*tp^8*z^64*B^14*c^3-930000*tp^8*z^65*B^16*c^4+465000*tp^8*z^63*B^17*c^4+18600*tp^8*z^66*B^18*c^5-4650*tp^8*z^64*B^19*c^5-155*tp^8*z^67*B^20*c^6+2976000000*tp^8*z^62*B^10*c-3720000000*tp^8*z^60*B^11*c+1460*tp^11*z^60*B^20*c^4-85*tp^12*z^61*B^20*c^4+tp^2*z^71*B^20*c^8+86440*tp^2*z^68*B^19*c^7-1560*B^24*tp^2*z^58*c^7-4464*B^22*tp^2*z^62*c^7-7061872000000*B^8*tp^2*z^60*c+1271200*tp^2*z^69*B^16*c^6-9160*tp^2*z^70*B^18*c^7-2700*z^72*c^8*B^19*tp+38488*B^20*tp^7*z^61*c^5+45620*B^20*tp^9*z^58*c^4+3584*B^21*tp^15*z^47*c-5200000*B^15*tp^9*z^58*c^2+1020*B^21*tp^11*z^58*c^4-2354128*B^20*tp^11*z^50*c^2+22792*B^21*tp^13*z^50*c^2-486640*B^20*tp^13*z^47*c-464040*B^18*tp^4*z^62*c^5+10880*B^34*tp^3*z^9*c-232960000*tp^7*z^63*B^14*c^3-27955200000*tp^7*z^61*B^10*c-4242640*B^22*tp^3*z^53*c^5+66360*B^23*tp^3*z^56*c^6-1209020300000*B^13*tp^3*z^51*c+413969990000*B^14*tp^3*z^49*c-1532580*B^23*tp^6*z^49*c^4+907080*B^23*tp^7*z^50*c^4+130597720*B^27*tp^4*z^24*c-3595200000*tp^6*z^61*B^12*c^2-14448000*tp^6*z^63*B^16*c^4+115584000000*tp^4*z^65*B^9*c^2-540*c^8*z^69*B^21*tp^2+48472*B^22*tp^2*z^57*c^6+34080*B^24*tp^2*z^48*c^5+5676144*B^22*tp^2*z^52*c^5-1280*B^34*tp^2*z^3-6880*B^33*tp^2*z^5+645428348*B^21*tp^2*z^29-1100800000000*tp^4*z^65*B^4-928252252*B^25*tp^4*z^23+67200*tp^15*z^52*B^16-5440000*tp^13*z^54*B^14+800*tp^16*z^51*B^17-1600*tp^16*z^53*B^16+224000*tp^14*z^55*B^14+467200000*tp^10*z^59*B^10-584000000*tp^10*z^57*B^11-5952000000*tp^9*z^58*B^10-43*B^24*c^8*z^61+867720*B^29*tp*z^12-6331680*B^28*tp^2*z^15+30189680*B^27*tp^3*z^18+255145688*B^25*tp^5*z^24+672446880*B^23*tp^7*z^30-717886680*B^22*tp^8*z^33-20595200000000*tp^2*z^61*B^5+1056*z^60*B^22*c^7+6296*z^64*B^20*c^7+19400640000000*z^62*B^6*c-15137520000000*z^60*B^7*c-5569010000000*z^56*B^9*c-2304*z^6*B^34*c+26700*z^10*B^32*c+159944*z^12*B^31*c-9031073*z^31*B^24*c^2-32024300*z^51*B^19*c^4-163086000000*z^62*B^11*c^3+16918200*z^40*B^22*c^3-93296*z^57*B^21*c^6+62664*z^53*B^23*c^6-20544000000000*z^64*c*B^5+1640717225*B^16*tp^10*z^47+997696000000*B^9*tp^5*z^56-406560000000*B^9*tp^6*z^57+428238440000*B^12*tp^6*z^51+12417200000*B^11*tp^6*z^53+1045645750*B^15*tp^10*z^49-34158229875*B^14*tp^8*z^49-14130675000*B^13*tp^8*z^51-60416000000*B^9*tp^7*z^58-30005600000*B^12*tp^7*z^52-122009600000*B^11*tp^7*z^54-350888000*B^15*tp^11*z^50+2500662000*B^14*tp^9*z^50+8645200000*B^13*tp^9*z^52-102576499750*B^14*tp^6*z^47+33460000*tp^12*z^53*B^14-917440000*tp^10*z^55*B^12-168000*tp^14*z^53*B^15+13600000*tp^12*z^55*B^13+25864*z^62*B^21*c^7+3624*z^42*B^26*c^5+941344*z^30*B^27*c^3+2292*z^51*B^24*c^6-1473616*z^52*B^21*c^5-1421000*z^61*B^19*c^6+10778888000000*z^58*B^8*c-25110556*z^29*B^25*c^2+296452*z^14*B^30*c-9104*z^24*B^30*c^3-1350*z^33*B^28*c^4+76160*z^35*B^27*c^4-8184*z^15*B^32*c^2-410059662*z^39*B^20*c^2-35890140*z^42*B^21*c^3-836880*z^43*B^23*c^4+87004*z^44*B^25*c^5+370204*z^46*B^24*c^5-320*tp^17*z^50*B^18+14880000000*tp^8*z^59*B^9+12255200000*tp^8*z^57*B^10+262651200000*z^64*B^10*c^3-13958700000*z^65*B^12*c^4+451878000*z^66*B^14*c^5-25766575000*z^58*B^13*c^3+31025400*z^60*B^17*c^5-492570*B^27*tp^2*z^37*c^4+4322498*B^20*tp^2*z^56*c^5+8011276*B^22*tp^2*z^47*c^4+1457160*B^21*tp^2*z^54*c^5-99500*B^19*tp^9*z^60*c^4-28028*B^30*tp^4*z^28*c^3+3285960*B^19*tp^4*z^60*c^5-38080*B^33*tp^4*z^12*c+696000*B^17*tp^11*z^56*c^2-3302800*B^18*tp^7*z^60*c^4+1589910356*B^22*tp^2*z^32*c+11739261784*B^21*tp^2*z^34*c+100425336*B^26*tp*z^23*c+17794420*B^24*tp*z^27*c-201570264*B^23*tp*z^29*c+61545984*B^25*tp*z^30*c^2+14454768*B^27*tp*z^21*c+124543860*B^25*tp*z^25*c-1222368000000*tp^2*z^63*B^9*c^2-498419600000*B^11*tp^2*z^59*c^2-569718050*B^24*tp^2*z^28*c-537479308*B^25*tp^2*z^26*c+5031300*B^20*tp^12*z^46*c-8468200000*B^13*tp^8*z^56*c-320000000*B^13*tp^9*z^57*c-518400000*B^13*tp^7*z^60*c^2+7559861200*B^16*tp^8*z^50*c-965264300*B^16*tp^9*z^51*c-2455734000*B^16*tp^7*z^54*c^2+3927653750*B^15*tp^8*z^52*c-1855000000*B^15*tp^9*z^53*c-3336160000*B^15*tp^7*z^56*c^2+3760360*B^19*tp^12*z^48*c-826680*B^19*tp^13*z^49*c+31842520*B^18*tp^11*z^49*c+57494800*B^17*tp^11*z^51*c-1565760000*B^14*tp^5*z^61*c^3+7078661000*B^16*tp^4*z^56*c^3-2663126000*B^16*tp^5*z^57*c^3+23914276*B^20*tp^8*z^52*c^3-4985464*B^20*tp^9*z^53*c^3+56056*B^25*tp^9*z^43*c^3+45760*B^27*tp^9*z^34*c^2+1505600*B^19*tp^8*z^59*c^4-873600*tp^6*z^68*B^16*c^5+13812000*B^23*tp^2*z^45*c^4-157248*B^25*tp^2*z^46*c^5-2176*B^35*tp^2*z^6*c+11991008*B^27*tp^2*z^22*c-317359080*B^23*tp^2*z^30*c-148148*B^32*tp^2*z^17*c^2-161600*B^26*tp^2*z^39*c^4-667386600*B^21*tp^2*z^39*c^2-325027380*B^24*tp^2*z^33*c^2-962034700*B^23*tp^2*z^35*c^2-3528800000*tp^8*z^58*B^12*c+399380000*tp^8*z^59*B^14*c^2+372000000*tp^8*z^61*B^13*c^2-18600000*tp^8*z^62*B^15*c^3-372000000*tp^8*z^63*B^12*c^2-1628*tp^14*z^53*B^20*c^2-15951600*tp^10*z^57*B^16*c^2+568220*tp^10*z^58*B^18*c^3-4820*tp^12*z^56*B^20*c^3-3318*tp^6*z^65*B^20*c^6+4443152000000*B^9*tp^2*z^58*c+1595392600000*B^11*tp^2*z^54*c-26880*B^34*tp^2*z^8*c-117360*B^33*tp^2*z^10*c+31963646*B^26*tp^2*z^29*c^2-50915140*B^21*tp^2*z^49*c^4+27850200000*B^13*tp^2*z^60*c^3+17620380*B^24*tp^2*z^38*c^3-24360*B^23*tp^2*z^55*c^6-30576*B^25*tp^2*z^51*c^6+276450*tp^12*z^55*B^18*c^2-1308937680*B^18*tp^4*z^52*c^3+27719421*B^20*tp^4*z^53*c^4+203760*B^22*tp^4*z^54*c^5-2599502120*B^18*tp^6*z^49*c^2+82519012*B^20*tp^6*z^50*c^3+4174874625000*z^51*B^9-921092*z^15*B^27-905572*z^11*B^29+23131511450*z^35*B^17+21464920000000*z^55*B^7+197930809000*z^41*B^14-1860215219*z^29*B^20+46219200000000*z^59*B^5-2651661*z^13*B^28-54121600000000*z^61*B^4+92891182*z^21*B^24-39040000000000*z^65*B^2+96968900000*z^60*B^12*c^3+96181400*z^62*B^16*c^5+2269156725000*z^54*B^10*c-632338331250*z^52*B^11*c-310165887500*z^50*B^12*c+447408*B^20*tp^14*z^43-42463400*B^18*tp^12*z^45+218492800000*B^10*tp^5*z^54+427939200000*B^10*tp^6*z^55-1433160000*B^13*tp^10*z^53-28157250000*B^12*tp^8*z^53+29724000000*B^11*tp^8*z^55-35801600000*B^10*tp^7*z^56+42650000*B^15*tp^12*z^51-70400000*B^13*tp^11*z^54+3579200000*B^12*tp^9*z^54+2768000000*B^11*tp^9*z^56-118606700*B^16*tp^11*z^48-31609700*B^17*tp^12*z^47+83748*z^16*B^29*c-8417588*z^20*B^27*c-12549090*z^22*B^26*c-1064016*z^18*B^28*c-11191575000*z^45*B^17*c^2-199363500*z^64*B^15*c^5-254744500*z^55*B^17*c^4+438489400*z^46*B^19*c^3+2763600*z^65*B^17*c^6+348094975*z^53*B^18*c^4+290215692*z^44*B^20*c^3+3219600000*z^54*B^15*c^3+1072248800*z^40*B^17*c-7159119000*z^52*B^16*c^3+2833860*z^33*B^23*c^2-3998461250*z^61*B^14*c^4-8094450*z^67*B^16*c^6+16208128000000*B^8*tp^2*z^55+47760*z^68*B^18*c^7+2207960500*z^50*B^17*c^3-829427400*z^48*B^18*c^3-1429102170*z^43*B^18*c^2-41691355000*z^49*B^15*c^2+20266540125*z^47*B^16*c^2+714*z^69*B^20*c^8+2744930000*z^56*B^14*c^3-11040*z^66*B^19*c^7+326660637500*z^48*B^13*c+132227546250*z^44*B^15*c+2605646130*z^38*B^18*c-9920000000*tp^8*z^61*B^8+4380*tp^16*z^49*B^18-609200*tp^14*z^51*B^16-889658068*B^23*tp*z^24+214385712*B^22*tp*z^26-1157305420*B^21*tp*z^28-432534820*B^24*tp*z^22+13065648*B^28*tp*z^14+15117644*B^26*tp*z^18-4371674*B^25*tp*z^20+3590912000000*B^9*tp^3*z^54+10665260*B^20*tp^12*z^41-558783090*B^18*tp^10*z^43-44800*B^22*tp^14*z^39+153593063125*B^12*tp^4*z^49-93616515000*B^13*tp^6*z^49+79013600000*B^13*tp^7*z^50-1607972000000*B^10*tp^3*z^52+226267*z^59*B^20*c^6+43658*z^50*B^22*c^5-9251556*z^54*B^20*c^5+644320*z^39*B^25*c^4-14471540*z^58*B^18*c^5+11359080*z^49*B^20*c^4+7704730*z^56*B^19*c^5-8070910*z^47*B^21*c^4+73680*z^48*B^23*c^5-600*z^8*B^33*c+3225948*z^24*B^25*c-284762528*z^32*B^21*c+148314*z^19*B^30*c^2-199879*z^41*B^24*c^4+15400*B^22*tp^6*z^51*c^4-853680*B^22*tp^8*z^48*c^3+5195725000*B^14*tp^8*z^54*c+8898780000*B^14*tp^6*z^57*c^2-32256000000*z^67*c^3*B^10*tp^3+2016000000*z^68*c^4*B^12*tp^3-80640000*z^69*c^5*B^14*tp^3-9746404000*B^17*tp^3*z^53*c^3-2155944*B^30*z^15*tp*c-3697520*B^29*z^17*tp*c+105048*B^31*z^18*tp*c^2+33616*B^33*z^9*tp*c-390840*B^31*z^13*tp*c+648992*B^26*z^28*tp*c^2-1610632*B^28*z^19*tp*c-6377836*B^27*z^26*tp*c^2-432376*B^28*z^29*tp*c^3-95408*B^30*z^20*tp*c^2-6702312*B^28*z^24*tp*c^2+234856880*B^24*z^32*tp*c^2-620544*B^30*z^21*tp^2*c^2+2976*B^21*tp^3*z^65*c^7+1464320000000*B^7*tp^3*z^63*c+2240*B^23*tp^13*z^46*c^2-28028*B^24*tp^10*z^46*c^3+134960*B^22*tp^13*z^43*c-204288000000*B^8*tp^3*z^61*c+834220800000*B^10*tp^3*z^57*c+10192*B^23*tp^11*z^49*c^3+53888*B^21*tp^7*z^59*c^5+7526400000*B^12*tp^3*z^63*c^3-10850*B^24*tp^4*z^55*c^6+763115000*B^15*tp^4*z^58*c^3-2478560000*B^15*tp^5*z^59*c^3+140896*B^20*tp^10*z^54*c^3+16132400*B^19*tp^8*z^54*c^3+3072000*B^18*tp^8*z^56*c^3-3184600*B^18*tp^9*z^57*c^3+179416000*B^17*tp^7*z^57*c^3+110272000*B^16*tp^7*z^59*c^3-617973920*B^18*tp^6*z^54*c^3-316807000*B^17*tp^6*z^56*c^3-316559000*B^16*tp^6*z^58*c^3-1896720*B^18*tp^5*z^63*c^5+109812*B^20*tp^4*z^63*c^6-634827060*B^18*tp^8*z^51*c^2-340155*B^22*tp^8*z^53*c^4+16486764*B^20*tp^10*z^49*c^2+971960*B^22*tp^9*z^49*c^3+1133729600000*B^10*tp^4*z^58*c+192752000000*B^11*tp^4*z^61*c^2-16301600000*B^13*tp^4*z^62*c^3+837060000*B^15*tp^4*z^63*c^4-17589600000*B^13*tp^6*z^59*c^2-72307200000*B^10*tp^5*z^59*c+15859200000*B^11*tp^5*z^62*c^2-358400000*B^13*tp^5*z^63*c^3-30240000*B^15*tp^5*z^64*c^4+680*tp^13*z^57*B^20*c^3-40*tp^16*z^52*B^19*c-4*tp^16*z^55*B^20*c^2-420*tp^14*z^55*B^19*c^2-28*tp^14*z^58*B^20*c^3-8760000*tp^10*z^59*B^15*c^2+7440000*tp^9*z^61*B^16*c^3-584000*tp^10*z^62*B^16*c^3-186000*tp^9*z^62*B^18*c^4+14600*tp^10*z^63*B^18*c^4+1860*tp^9*z^63*B^20*c^5-146*tp^10*z^64*B^20*c^5+3504000*tp^11*z^58*B^16*c^2-116800*tp^11*z^59*B^18*c^3+16*tp^17*z^51*B^20*c-224*tp^16*z^50*B^20*c-324378192*B^20*z^35*tp*c-1204130884*B^21*z^38*tp*c^2+116802672*B^23*z^39*tp*c^3-4208644*B^25*z^40*tp*c^4+20*c^9*z^73*B^21*tp+4608000000000*z^67*c*B^4*tp-2304000000000*z^68*c*B^4*tp^2+672537980*z^41*B^19*c^2+83584952*z^35*B^22*c^2+666248752*z^37*B^21*c^2-3009912000000*z^63*B^8*c^2+565865700000*z^57*B^11*c^2-1382406200000*z^59*B^10*c^2-210874741250*z^46*B^14*c+371796*z^28*B^28*c^3-610284*z^34*B^25*c^3+501649*z^37*B^26*c^4-29719732*z^38*B^23*c^3-15715539*z^45*B^22*c^4-5175104*z^27*B^26*c^2-12356308*z^36*B^24*c^3+2115288000000*z^61*B^9*c^2-25344725*B^16*tp^12*z^49-1232840*z^63*B^18*c^6+7453950000*z^63*B^13*c^4+259459500*z^57*B^16*c^4+205415000*z^59*B^15*c^4+243812*z^32*B^26*c^3+128482*B^22*z^55*c^6+40286900*B^17*tp^10*z^45+3031548000*B^15*tp^8*z^47-2326520*B^19*tp^13*z^44+161484880*B^18*tp^11*z^44+158193300*B^17*tp^11*z^46-4873141500*B^15*tp^9*z^48+9600*B^21*tp^15*z^42-2201176*B^20*tp^13*z^42-712135200000*B^11*tp^5*z^52-125773800000*B^12*tp^5*z^50+1232959500000*B^11*tp^4*z^51+213336924*z^30*B^22*c+266377598*z^28*B^23*c+7828*z^17*B^31*c^2+9666876*z^26*B^24*c-20306258100*z^42*B^16*c+592248*z^21*B^29*c^2+75746055000*z^51*B^14*c^2+11283850000*z^53*B^13*c^2-166640978125*z^55*B^12*c^2+38884*z^26*B^29*c^3+718299796*z^34*B^20*c-6793438300*z^36*B^19*c-1628*B^34*c^2*z^11-744*B^24*z^56*c^7-5980*B^33*c^2*z^13-268800000000*z^70*B^7*c^3+20160000000*z^71*B^9*c^4-1008000000*z^72*B^11*c^5+33600000*z^73*B^13*c^6-720000*z^74*B^15*c^7+9000*z^75*B^17*c^8-50*z^76*B^19*c^9-13440000000*z^73*c^4*B^8+806400000*z^74*c^5*B^10-352800000000*z^66*c^3*B^9+22344000000*z^67*c^4*B^11-932400000*z^68*c^5*B^13+25620000*z^69*c^6*B^15-33600000*z^75*c^6*B^12+960000*z^76*c^7*B^14-18000*z^77*c^8*B^16+200*z^78*c^9*B^18-c^10*z^79*B^20+5120000000000*z^70*c*B^2-1152000000000*z^71*c^2*B^4+153600000000*z^72*c^3*B^6+4608000000000*z^64*tp^3*B^4+309120000000*z^68*c^3*B^8-20664000000*z^69*c^4*B^10+907200000*z^70*c^5*B^12-26040000*z^71*c^6*B^14+468000*z^72*c^7*B^16-4725*z^73*c^8*B^18-9216000000000*z^62*tp*B^4+20*c^9*z^74*B^20-447000*z^70*c^7*B^17+4500*z^71*c^8*B^19-10*c^9*z^70*B^22-921600000000*z^68*c^2*B^6*tp+460800000000*z^69*c^2*B^6*tp^2-1843200000000*z^65*c*B^6*tp^3-53760000000*z^67*c^3*B^9*tp+2016000000*z^68*c^4*B^11*tp-3360000*z^70*c^6*B^15*tp+540*c^8*z^70*B^20*tp+4608000000000*z^66*B^5*c*tp^2-806400000000*z^67*B^7*tp^2*c^2+2534400000000*z^63*c*B^6*tp+4032000000*z^65*c^3*B^10*tp+1008000000*z^66*c^4*B^12*tp-90720000*z^67*c^5*B^14*tp-241920000000*z^64*tp*B^8*c^2+180*c^8*z^72*B^20*tp^3+80640000000*z^68*B^9*c^3*tp^2-5040000000*z^69*B^11*c^4*tp^2+201600000*z^70*B^13*c^5*tp^2-5040000*z^71*B^15*c^6*tp^2+107520000000*z^69*tp*B^8*c^3-53760000000*z^70*tp^2*B^8*c^3-28800*z^71*c^7*B^18*tp^3-8064000000*z^70*c^4*B^10*tp+4032000000*z^71*c^4*B^10*tp^2+403200000*z^71*c^5*B^12*tp-201600000*z^72*c^5*B^12*tp^2-13440000*z^72*c^6*B^14*tp+6720000*z^73*c^6*B^14*tp^2+72000*z^72*B^17*c^7*tp^2+288000*z^73*c^7*B^16*tp-144000*z^74*c^7*B^16*tp^2-68400*z^69*c^7*B^18*tp-20*c^9*z^72*B^21+16128000000000*z^66*c*B^4-2937600000000*z^67*c^2*B^6+12800000000000*z^64*B^3*tp+25600000000000*z^67*B+6631354075*z^37*B^16+52480000000000*z^63*B^3-59944*B^30*z^9-35575880000000*z^57*B^6+35460*z^5*B^32+32140*z^7*B^31+3128461640*z^31*B^19+1228*z*B^34+11976*z^3*B^33-7644772395*z^33*B^18+31715350*z^19*B^25+649829*z^17*B^26+106046235*z^25*B^22-54365223000*z^39*B^15-804210628*z^27*B^21-580638931250*z^43*B^13-810712487500*z^47*B^11-44560724*z^23*B^23-182906815625*z^49*B^10-4891600*B^19*tp^7*z^58*c^4+53040*B^22*tp^11*z^51*c^3+229320*B^24*tp^11*z^42*c^2+18816*B^20*tp^5*z^64*c^6+958290000*B^15*tp^8*z^57*c^2-20880*B^21*tp^14*z^46*c-10192*B^21*tp^6*z^63*c^6-110500*B^21*tp^12*z^49*c^2-148148*B^22*tp^12*z^47*c^2-26880*B^22*tp^14*z^44*c+455560*B^19*tp^4*z^65*c^6+16926274*B^20*tp^6*z^55*c^4+1123500*B^19*tp^6*z^62*c^5-42075*B^24*tp^8*z^49*c^4+18700*B^23*tp^9*z^52*c^4-5610*B^22*tp^10*z^55*c^4+2080*B^23*tp^3*z^61*c^7-177549250*B^16*tp^4*z^61*c^4-129046200000*B^12*tp^4*z^59*c^2-364000*B^19*tp^3*z^64*c^6-628320000*B^14*tp^3*z^64*c^4-1266629000*B^16*tp^3*z^60*c^4-175616000000*B^9*tp^3*z^64*c^2-190181600000*B^12*tp^3*z^58*c^2-174451200000*B^11*tp^3*z^60*c^2+168170800*B^18*tp^7*z^55*c^3-10880*B^23*tp^14*z^42*c+38080*B^24*tp^13*z^39*c+80300*B^22*tp^9*z^54*c^4+504504*B^30*tp^5*z^24*c^2+106640*B^29*z^27*tp*c^3-3928408*B^27*z^31*tp*c^3+5204040*B^24*z^37*tp*c^3+24308640*B^19*z^37*tp*c-53875500*B^17*tp^8*z^58*c^3+243744*B^20*tp^6*z^60*c^5-2152080*B^19*tp^5*z^61*c^5+31272*B^20*tp^11*z^55*c^3-1281952000000*B^9*tp^4*z^60*c+933081700000*B^12*tp^4*z^54*c-308166000000*B^11*tp^4*z^56*c-182784000000*B^9*tp^5*z^61*c-151738400000*B^12*tp^5*z^55*c-289049600000*B^11*tp^5*z^57*c+15891920000*B^14*tp^7*z^53*c+31568000000*B^13*tp^7*z^55*c-136419147000*B^14*tp^4*z^50*c+1573524*B^25*tp^2*z^31*c^2+1611775750*B^16*tp^2*z^59*c^4-57540*B^18*tp^2*z^65*c^6+21056*B^20*tp^2*z^66*c^7-183791580*B^19*tp^2*z^48*c^3+3528000*z^68*c^6*B^16*tp+961396800000*B^10*tp^2*z^61*c^2-4608000000000*z^65*c*B^5*tp+691200000000*z^66*c^2*B^7*tp+2700574824*B^21*tp^5*z^42*c^2-2233941218*B^20*tp^4*z^43*c^2-119423696*B^23*tp^5*z^43*c^3+99081180*B^22*tp^4*z^44*c^3-1587390*B^26*tp^4*z^41*c^4-1915620*B^25*tp^4*z^43*c^4+1904868*B^25*tp^5*z^44*c^4+324353232*B^23*tp^6*z^39*c^2+109312056*B^22*tp^5*z^40*c^2-169325280*B^23*tp^7*z^40*c^2+304030076*B^22*tp^6*z^41*c^2-3477840*B^26*tp^4*z^36*c^3-6593664*B^25*tp^6*z^40*c^3+3817440*B^25*tp^7*z^41*c^3-4415040*B^24*tp^6*z^42*c^3+21377136*B^25*tp^6*z^35*c^2-313280208*B^24*tp^5*z^36*c^2-17898800*B^23*tp^4*z^37*c^2+187435080*B^24*tp^6*z^37*c^2-292414312*B^23*tp^5*z^38*c^2-2001039660*B^22*tp^4*z^39*c^2-2385900*B^28*tp^4*z^32*c^3-4429260*B^27*tp^4*z^34*c^3+3817440*B^27*tp^5*z^35*c^3+6369264*B^26*tp^5*z^37*c^3+32652628*B^27*z^16*tp+480*B^34*z^2*tp-20592*B^33*z^4*tp-188648*B^32*z^6*tp-514680*B^31*z^8*tp-511040*B^30*z^10*tp+9957289600*B^19*z^32*tp+742400000000*B^7*tp^5*z^60-4003912000000*B^8*tp^4*z^57+1657928000000*B^9*tp^4*z^55+48384000000*B^8*tp^5*z^58-3387561800000*B^10*tp^4*z^53-4472320000000*B^7*tp^3*z^58+80*B^19*tp^17*z^48-30040*B^18*tp^15*z^48-4812800000000*B^5*tp^3*z^62+3476460*B^30*tp^2*z^11+21846720000000*B^6*tp^2*z^59-616*B^25*z^49*c^6+216*B^23*z^58*c^7-3318*B^26*z^47*c^6-7559*B^30*z^29*c^4+1121217000*B^14*tp^10*z^51-17760375480*B^18*tp^2*z^35-51409585160*B^19*tp^2*z^33+3341413790*B^20*tp^2*z^31+11740603050*B^16*tp^8*z^45-4334176700*B^16*tp^9*z^46+48892802000*B^14*tp^7*z^48+95200*B^21*tp^14*z^41-5305100*B^19*tp^12*z^43-817712*B^31*tp^3*z^10-11520000000000*z^65*B^3*tp^2-5938*B^27*c^5*z^40-155*B^28*c^6*z^43-104*B^26*c^7*z^52+3780878252*B^22*tp^2*z^27-86137672*B^27*tp^2*z^17+48961205*B^24*tp^2*z^23-54917015575*B^16*tp^2*z^39-18401873900*B^17*tp^2*z^37+2562216710*B^23*tp^2*z^25+667195864250*B^15*tp^2*z^41+1253095152500*B^13*tp^2*z^45-113702492*B^25*tp^2*z^21-551179182500*B^14*tp^2*z^43-8182474000000*B^9*tp^2*z^53-1580926149375*B^12*tp^2*z^47-1553532031250*B^11*tp^2*z^49-11853538460*B^18*z^34*tp+47409638550*B^17*z^36*tp-11520000000000*z^68*B^3*c+2304000000000*z^69*B^5*c^2+1029600*B^26*tp^9*z^26+106704312*B^25*tp^8*z^27+170068140*B^24*tp^8*z^29-915200*B^26*tp^10*z^27-27700816*B^25*tp^9*z^28+1633368440*B^19*tp^3*z^34+640640*B^25*tp^11*z^30-1487200*B^27*tp^8*z^23-102958856*B^26*tp^7*z^24+2519218856*B^23*tp^5*z^28+77241736*B^27*tp^6*z^21+142017260*B^26*tp^6*z^23+640640*B^29*tp^7*z^18+1441440*B^28*tp^7*z^20-915200*B^28*tp^8*z^21-1439412280*B^23*tp^4*z^27+1790980992*B^24*tp^5*z^26+173529180*B^25*tp^6*z^25+14878864*B^28*tp^6*z^19+31074395620*B^19*tp^6*z^37-38160591040*B^18*tp^5*z^38-208440301900*B^17*tp^4*z^39-9799062120*B^19*tp^7*z^38+22781664700*B^18*tp^6*z^39+73446502900*B^17*tp^5*z^40+201513967400*B^16*tp^5*z^42+8058239745*B^18*tp^8*z^41+16027464*B^25*tp^4*z^38*c^3-4453680*B^26*tp^6*z^38*c^3+4754208*B^25*tp^5*z^39*c^3+95362120*B^24*tp^4*z^40*c^3+210071712*B^23*tp^6*z^34*c+5822960*B^26*tp^9*z^31*c+5885880*B^25*tp^8*z^32*c-344007840*B^24*tp^7*z^33*c-3334912160*B^21*tp^4*z^36*c+978432*B^31*tp^5*z^17*c+13128276*B^21*tp^8*z^50*c^3+97776*B^21*tp^13*z^45*c-19493104*B^20*tp^11*z^45*c+180048*B^21*tp^11*z^48*c^2-48124488*B^20*tp^9*z^48*c^2-22960*B^21*tp^9*z^51*c^3-8316528000*B^16*tp^5*z^52*c^2+2592512000*B^17*tp^4*z^54*c^3+1023922000*B^17*tp^5*z^55*c^3-165118900*B^19*tp^4*z^55*c^4-15255700*B^19*tp^5*z^56*c^4+4681220*B^21*tp^4*z^56*c^5-296544*B^21*tp^5*z^57*c^5+2991049200*B^17*tp^6*z^51*c^2-295274120*B^19*tp^6*z^52*c^3+1692600*B^21*tp^12*z^44*c-544544*B^22*tp^12*z^42*c-1213344*B^22*tp^10*z^45*c^2+21633837900*B^16*tp^4*z^51*c^2-71233280*B^19*tp^10*z^46*c+1128688100*B^17*tp^8*z^48*c-230271420*B^19*tp^8*z^49*c^2-15487600*B^19*tp^11*z^47*c+790927720*B^18*tp^9*z^47*c+768788900*B^17*tp^9*z^49*c-33262860*B^19*tp^9*z^50*c^2-12344097800*B^16*tp^7*z^49*c+1173048640*B^18*tp^7*z^50*c^2-17472340000*B^15*tp^7*z^51*c+1304627000*B^17*tp^7*z^52*c^2-31987200*B^19*tp^7*z^53*c^3-49227344*B^20*tp^7*z^51*c^3+614087600*B^18*tp^5*z^53*c^3-21463320*B^20*tp^5*z^54*c^4-2582276500*B^15*tp^6*z^50*c-133469075000*B^13*tp^4*z^52*c-11507785000*B^15*tp^4*z^53*c^2+52699090000*B^14*tp^5*z^51*c+205454000000*B^13*tp^5*z^53*c-21884970000*B^15*tp^5*z^54*c^2+28891070400*B^16*tp^6*z^48*c+443200*B^25*tp^3*z^42*c^4+62538152*B^20*tp^10*z^44*c-2129431130*B^18*tp^8*z^46*c-450*z^73*B^19*c^8*tp^2-3600*z^74*c^8*B^18*tp+1800*z^75*c^8*B^18*tp^2+20*c^9*z^75*B^20*tp-10*c^9*z^76*B^20*tp^2+168*tp^15*z^54*B^20*c^2-1872960*B^29*z^22*tp*c^2+103608960*B^22*z^36*tp*c^2+8680*B^23*tp^5*z^58*c^6-240900*B^23*tp^8*z^51*c^4+481800*B^24*tp^7*z^48*c^4-26072200*B^17*tp^4*z^64*c^5-105120*B^19*tp^7*z^63*c^5-50960*B^23*tp^4*z^57*c^6-4340*B^22*tp^6*z^61*c^6-3440*B^21*tp^4*z^66*c^7+1166880*B^26*tp^7*z^39*c^3+840840*B^26*tp^9*z^36*c^2-198016*B^31*tp^6*z^18*c+322560000000*z^66*tp^3*B^8*c^2+144000*z^71*c^7*B^17*tp+20616*B^20*tp^12*z^51*c^2-23680000*B^15*tp^7*z^61*c^3-84084*B^28*tp^6*z^34*c^3+3072000*B^17*tp^7*z^62*c^4-194480*B^23*tp^10*z^48*c^3+287448*B^22*tp^5*z^55*c^5+486200*B^24*tp^9*z^45*c^3+30576*B^22*tp^5*z^60*c^6+234360*B^24*tp^5*z^51*c^5-145067050*B^16*tp^10*z^52*c-566160*B^18*tp^3*z^66*c^6-6784*B^20*tp^14*z^48*c-2520*B^21*tp^14*z^51*c^2+1081080*B^28*tp^7*z^30*c^2-28424150568*B^20*tp^3*z^37*c-6920940880*B^19*tp^3*z^39*c+3393936*B^30*tp^5*z^19*c+96271040*B^22*tp^3*z^43*c^3-34869858200*B^18*tp^3*z^41*c+106065755200*B^17*tp^3*z^43*c-136388224*B^22*tp^5*z^45*c^3+193063941400*B^16*tp^3*z^45*c-41400692000*B^15*tp^3*z^47*c-6632997600*B^17*tp^3*z^48*c^2-19196668000*B^16*tp^3*z^50*c^2-962004400*B^18*tp^3*z^51*c^3-2786784*B^30*tp^4*z^18*c+148196280000*B^15*tp^3*z^52*c^2+111507030*B^22*tp^8*z^43*c^2+3855720*B^23*tp^9*z^42*c^2-1000354620*B^19*tp^4*z^45*c^2-1404619588*B^20*tp^4*z^48*c^3+40731860*B^22*tp^4*z^49*c^4-471520*B^24*tp^4*z^50*c^5-3043463960*B^19*tp^6*z^42*c+3499737456*B^20*tp^5*z^44*c^2-2497599164*B^20*tp^6*z^45*c^2+3035932680*B^19*tp^5*z^46*c^2-219328120*B^21*tp^4*z^46*c^3+103611928*B^22*tp^6*z^46*c^3-115366872*B^21*tp^5*z^47*c^3+2068920*B^24*tp^5*z^46*c^4+13697600*B^23*tp^4*z^47*c^4-1587390*B^24*tp^6*z^47*c^4-239788192*B^21*tp^6*z^43*c^2+4934160*B^24*tp^7*z^43*c^3-2385900*B^24*tp^8*z^44*c^3+2654880*B^23*tp^7*z^45*c^3+28367976*B^23*tp^6*z^44*c^3-5431363336*B^21*tp^6*z^38*c-1560*B^22*tp^4*z^64*c^7-3083704*B^20*tp^5*z^59*c^5-51480*B^28*tp^8*z^31*c^2+5542924*B^20*tp^4*z^58*c^5-234360*B^25*tp^4*z^48*c^5-481800*B^27*tp^4*z^39*c^4+2120000*B^17*tp^9*z^59*c^3-643440000*B^15*tp^3*z^62*c^4+540*c^8*z^66*B^22*tp+7226180000*B^14*tp^4*z^60*c^3+634302*B^20*tp^2*z^61*c^6-720317500*B^15*tp^2*z^61*c^4-277161050*B^18*tp^2*z^55*c^4+749961000*B^17*tp^2*z^57*c^4-77210625000*B^13*tp^2*z^55*c^2+567902100000*B^12*tp^2*z^57*c^2+91200724250*B^16*tp^2*z^44*c-318120*B^30*tp^2*z^26*c^3+2258404*B^27*tp^2*z^32*c^3-340155*B^28*tp^2*z^35*c^4-7522096*B^21*tp^3*z^55*c^5-2548*B^32*tp^2*z^22*c^3-5610*B^30*tp^2*z^31*c^4-80300*B^29*tp^2*z^33*c^4-480*B^34*tp^2*z^13*c^2-342958608*B^22*tp^2*z^37*c^2-27259240*B^23*tp^2*z^40*c^3+3210560*B^25*tp^2*z^41*c^4-66960*B^27*tp^2*z^42*c^5-70282800000*B^12*tp^2*z^62*c^3+2856070000*B^14*tp^2*z^63*c^4-55169100*B^16*tp^2*z^64*c^5-5093105000*B^15*tp^2*z^56*c^3-35458380*B^19*tp^2*z^58*c^5-38740145000*B^14*tp^2*z^58*c^3-41676240*B^18*tp^2*z^60*c^5-6880*B^23*tp^2*z^60*c^7-18932875600*B^17*tp^7*z^42+62922032500*B^15*tp^5*z^44+632448860*B^18*tp^9*z^42-19907825600*B^16*tp^7*z^44+8915608*B^21*tp^12*z^39+2865408*B^30*tp^4*z^13+9600*B^33*tp^3*z^6+45600*B^32*tp^3*z^8+343869968*B^26*tp^3*z^20+632668356*B^25*tp^3*z^22+502715140*B^24*tp^3*z^24-396129800*B^23*tp^3*z^26-6252136*B^30*tp^3*z^12-14507120*B^29*tp^3*z^14-16712800*B^28*tp^3*z^16-8779077400*B^22*tp^3*z^28-9587894368*B^21*tp^3*z^30-7096447776*B^20*tp^3*z^32+19531720*B^29*tp^4*z^15-7456176*B^29*tp^5*z^16+41860580*B^28*tp^4*z^17-44658952*B^28*tp^5*z^18+50582300*B^27*tp^4*z^19-88554120*B^27*tp^5*z^20-109424480*B^26*tp^5*z^22-349440*B^30*tp^6*z^15-1004640*B^29*tp^6*z^17-2209007887500*B^12*tp^3*z^48+134300055360*B^18*tp^3*z^36+11913315300*B^17*tp^3*z^38+160000185500*B^16*tp^3*z^40-929224176000*B^14*tp^3*z^44+620035697500*B^13*tp^3*z^46-3754811544*B^21*tp^6*z^33+172870500*B^23*tp^8*z^31-349440*B^24*tp^12*z^33-343200*B^25*tp^10*z^29-11074012000000*B^9*tp*z^52+1735680000000*B^6*tp^3*z^60-90*c^8*z^67*B^21-180019119000*B^15*tp^3*z^42-175994720*B^25*tp^7*z^26+1029600*B^27*tp^9*z^24+28509624*B^26*tp^8*z^25+1749578010*B^22*tp^4*z^29-539422920*B^19*tp^10*z^41+12070336150*B^17*tp^8*z^43-1920912*B^21*tp^13*z^40-1852640*B^20*tp^11*z^40+146327280*B^19*tp^11*z^42-4507192650*B^17*tp^9*z^44+288257528000*B^14*tp^5*z^46+588554015000*B^13*tp^4*z^47+145600*B^31*tp^5*z^12-184800*B^31*tp^4*z^11+509600*B^30*tp^5*z^14-44800*B^32*tp^4*z^9-222836*z^25*B^27*c^2+944000*B^15*tp^13*z^52+3556000*B^16*tp^13*z^50-8000*B^17*tp^15*z^50+3699840000000*B^7*tp^4*z^59-993056000000*B^8*tp^3*z^56-218400*B^22*tp^13*z^38-476578800*B^24*tp^6*z^27-102302040*B^26*tp^4*z^21-1456*B^27*c^6*z^45-688*B^25*c^7*z^54-717617290000*B^13*tp^5*z^48-215371228300*B^16*tp*z^38-127404872500*B^14*tp*z^42+125390017500*B^15*tp*z^40+7320842550000*B^10*tp*z^50-285803201250*B^13*tp*z^44+2279003037500*B^12*tp*z^46-3864613987500*B^11*tp*z^48+576416440*B^21*tp^9*z^36+74778660*B^22*tp^10*z^35-2351403251*B^20*tp^8*z^37-2044102420*B^19*tp^8*z^39-23145184360*B^18*tp^7*z^40-188608*B^26*tp^2*z^44*c^5-6570*B^28*tp^2*z^40*c^5-710160*B^29*tp^2*z^28*c^3-4340*B^26*tp^2*z^49*c^6+2294260*B^23*tp^2*z^50*c^5+784112*B^21*tp^2*z^59*c^6-4642468400000*B^10*tp^2*z^56*c+34408968*B^27*tp^2*z^27*c^2-228544*B^32*tp^2*z^12*c+606592000000*tp^2*z^65*B^8*c^2-12049700000*B^15*tp^3*z^57*c^3-96320*tp^5*z^68*B^18*c^6-174720*tp^7*z^65*B^18*c^5-744*tp^4*z^68*B^20*c^7+440320000000*tp^4*z^66*B^6*c-880*B^19*tp^15*z^51*c+918400*B^17*tp^3*z^68*c^6-406600*B^18*tp^13*z^51*c+458100*B^19*tp^12*z^53*c^2-16060*B^21*tp^10*z^57*c^4+1133620*B^19*tp^10*z^56*c^3+392*B^21*tp^13*z^55*c^3-29655700*B^17*tp^10*z^55*c^2-840840*B^29*tp^6*z^27*c^2+17640*B^22*tp^13*z^48*c^2+2176*B^22*tp^15*z^45*c-20320*B^19*tp^3*z^69*c^7+57840*B^21*tp^11*z^53*c^3-99008*B^25*tp^12*z^36*c-1081080*B^27*tp^8*z^33*c^2-674520*B^25*tp^6*z^45*c^4-1166880*B^27*tp^6*z^36*c^3+113792000000*tp^2*z^64*B^11*c^3-770560000000*tp^4*z^64*B^7*c-9632000000*tp^4*z^66*B^11*c^3-156240*B^23*tp^6*z^54*c^5+17520*B^23*tp^7*z^55*c^5-30660*B^24*tp^6*z^52*c^5-7280*B^32*tp^4*z^19*c^2+42560*B^22*tp^3*z^58*c^6+50960*B^24*tp^3*z^54*c^6+6880*B^22*tp^3*z^63*c^7+17520*B^27*tp^3*z^43*c^5+8680*B^25*tp^3*z^52*c^6-851424*B^20*tp^3*z^62*c^6+16262400000*B^12*tp^5*z^60*c^2+1330560000000*B^9*tp^3*z^59*c+76776000*B^16*tp^5*z^62*c^4-486200*B^29*tp^4*z^30*c^3-229320*B^31*tp^4*z^21*c^2-4042240000000*tp^2*z^64*B^6*c+7563520000000*tp^2*z^62*B^7*c-318120*B^22*tp^10*z^50*c^3-32032*B^26*tp^10*z^37*c^2+67320*B^25*tp^7*z^46*c^4+96096*B^27*tp^7*z^37*c^3+11440*B^20*tp^13*z^52*c^2-2548*B^22*tp^12*z^52*c^3-7280*B^24*tp^12*z^43*c^2+99008*B^32*tp^5*z^15*c-76440*B^23*tp^12*z^45*c^2+66960*B^22*tp^7*z^57*c^5+766320*B^22*tp^7*z^52*c^4+1268960000*B^15*tp^6*z^60*c^3-109713493000*B^14*tp^6*z^52*c+13318400000*B^12*tp^7*z^57*c+11136000000*B^11*tp^7*z^59*c-21713000000*B^13*tp^6*z^54*c-101230800000*B^12*tp^6*z^56*c+130614400000*B^11*tp^6*z^58*c-109621432500*B^14*tp^4*z^55*c^2+624*B^25*tp*z^55*c^7+2976*B^23*tp*z^59*c^7+3701632000000*B^9*tp*z^57*c-3121927200000*B^10*tp*z^55*c-1806144487500*B^12*tp*z^51*c+3584*B^35*tp*z^5*c+16720*B^34*tp*z^7*c+10656340*B^22*tp*z^46*c^4-29850310000*B^14*tp*z^57*c^3-8736000000*tp^6*z^63*B^11*c^2+244608000000*tp^4*z^62*B^8*c-21840000*tp^6*z^65*B^15*c^4+17472*B^31*tp^5*z^22*c^2+339804000*B^15*tp^10*z^54*c+26409600*B^16*tp^3*z^65*c^5-480*B^22*tp^14*z^49*c^2-6570*B^22*tp^8*z^58*c^5-8840*B^21*tp^12*z^54*c^3-84084*B^26*tp^8*z^40*c^3+36792*B^25*tp^5*z^49*c^5+67320*B^27*tp^5*z^40*c^4-272*B^21*tp^16*z^48*c+35022224*B^25*tp^2*z^36*c^3+15332710*B^24*tp^2*z^43*c^4+10848780*B^28*tp^2*z^25*c^2+18610828*B^26*tp^2*z^34*c^3+8736000*tp^7*z^64*B^16*c^4+7705600000*tp^4*z^68*B^10*c^3-481600000*tp^4*z^69*B^12*c^4+19264000*tp^4*z^70*B^14*c^5+649600000*tp^4*z^64*B^12*c^3-2637600*tp^4*z^66*B^16*c^5+14560*tp^6*z^69*B^18*c^6+6720*B^24*tp*z^52*c^6+10192*B^26*tp*z^48*c^6+3440*B^24*tp*z^57*c^7+53888*B^27*tp*z^41*c^5+1460*B^29*tp*z^37*c^5+139992*B^30*tp*z^25*c^3+1240*B^27*tp*z^46*c^6-684920*B^24*tp*z^47*c^5-354592*B^22*tp*z^56*c^6+3465518800000*B^11*tp*z^53*c+392*B^33*tp*z^19*c^3+1020*B^31*tp*z^28*c^4+16060*B^30*tp*z^30*c^4+64*B^35*tp*z^10*c^2-736720*B^26*tp*z^38*c^4+122621180*B^20*tp^3*z^52*c^4+398879000*B^17*tp^3*z^58*c^4+16740*B^28*tp*z^39*c^5+53874800000*B^13*tp*z^59*c^3-2632105000*B^15*tp*z^60*c^4+67991000*B^17*tp*z^61*c^5-5461906000*B^16*tp*z^53*c^3+12658516*B^20*tp*z^55*c^5+32153610000*B^15*tp*z^55*c^3+33634560*B^19*tp*z^57*c^5+772988312500*B^13*tp*z^49*c-436853670000*B^14*tp*z^47*c-83637456000*B^15*tp*z^45*c+2016000*z^70*c^6*B^16*tp^3-6689200000*tp^2*z^65*B^13*c^4-266292900*B^18*tp^4*z^57*c^4+11512911350*B^16*tp^6*z^53*c^2+29476520000*B^14*tp^5*z^56*c^2+126510400*B^18*tp^5*z^58*c^4+14018700000*B^13*tp^4*z^57*c^2-94971000*B^17*tp^4*z^59*c^4+4177595000*B^15*tp^6*z^55*c^2+36052800000*B^13*tp^5*z^58*c^2+98770000*B^17*tp^5*z^60*c^4-385172000*B^17*tp^8*z^53*c^2-246330*B^21*tp^8*z^55*c^4+11697960*B^19*tp^10*z^51*c^2-29836800000*B^10*tp^3*z^62*c^2+64*B^21*tp^15*z^52*c^2+76440*B^32*tp^3*z^18*c^2+81588000*B^16*tp^9*z^56*c^2+1712*B^20*tp^15*z^49*c-38104080*B^27*tp^3*z^28*c^2-105899592*B^26*tp^3*z^30*c^2-97574512*B^25*tp^3*z^32*c^2-5340520*B^24*tp^3*z^34*c^2-2010580*B^23*tp^10*z^43*c^2-42065756640*B^18*tp^5*z^43*c+51714876800*B^17*tp^4*z^44*c-97648*B^21*tp^3*z^60*c^6-1283614400000*B^11*tp^3*z^55*c+407334000000*B^12*tp^3*z^53*c+11318720*B^21*tp^6*z^53*c^4-322400*B^21*tp^7*z^54*c^4-195819104100*B^16*tp^4*z^46*c-654500*B^24*tp^4*z^45*c^4+469000*B^23*tp^5*z^48*c^4-33976650000*B^14*tp^3*z^54*c^2+659910000*B^16*tp^3*z^55*c^3+177320400000*B^13*tp^3*z^56*c^2+110940602*B^20*tp^8*z^47*c^2+10640*B^32*z^11*tp*c-8605608*B^26*z^33*tp*c^3-1177498288*B^21*z^33*tp*c-2717666544*B^22*z^31*tp*c+74535992*B^23*z^34*tp*c^2-3202072*B^25*z^35*tp*c^3+28100*B^27*z^36*tp*c^4+21715460*B^20*tp*z^50*c^4+196247976*B^22*tp*z^41*c^3+5779200*tp^5*z^67*B^16*c^5+688*tp^5*z^69*B^20*c^7-3963360*B^19*tp^3*z^59*c^5-4486389592*B^20*tp*z^40*c^2-21474320*B^18*tp*z^59*c^5-14448000*tp^4*z^68*B^15*c^5+366266600*B^19*tp^3*z^54*c^4+116816*B^20*tp*z^60*c^6+103629878*B^21*tp*z^48*c^4-1080037800*B^18*tp*z^49*c^3+674520*B^26*tp^5*z^42*c^4+586560*B^22*tp^11*z^46*c^2+1240*B^21*tp^7*z^64*c^6+1460*B^21*tp^9*z^61*c^5+45760*B^29*tp^7*z^28*c^2-32032*B^30*tp^6*z^25*c^2+1072*B^22*tp*z^61*c^7+71310806500*B^16*tp*z^43*c+50607058480*B^18*tp*z^39*c-8672*B^21*tp*z^63*c^7+216300120*B^20*tp*z^45*c^3-49079440*B^21*tp*z^43*c^3-7987514200*B^18*tp*z^44*c^2+2568536100*B^19*tp*z^42*c^2+172*B^23*tp*z^64*c^8+799084000*B^17*tp*z^51*c^3+27720000*tp^4*z^65*B^14*c^4-481600*tp^4*z^71*B^16*c^6+392781760*B^18*tp^7*z^45*c+298538056*B^20*tp^7*z^46*c^2-17634483200*B^17*tp^7*z^47*c+1563910320*B^19*tp^7*z^48*c^2-61507808*B^21*tp^7*z^49*c^3-23039904*B^22*tp^7*z^47*c^3+319261384*B^20*tp^5*z^49*c^3-15235360*B^22*tp^5*z^50*c^4+27581359400*B^17*tp^6*z^46*c-135771071000*B^15*tp^4*z^48*c+14483614800*B^17*tp^4*z^49*c^2-32730334200*B^16*tp^5*z^47*c+196406178000*B^15*tp^5*z^49*c-21543464100*B^17*tp^5*z^50*c^2+25986538860*B^18*tp^6*z^44*c-27343020800*B^17*tp^5*z^45*c-15927280440*B^19*tp^3*z^44*c^2+1036929552*B^21*tp^3*z^45*c^3+907080*B^27*tp^3*z^38*c^4+1204080*B^26*tp^3*z^40*c^4-8243200*B^24*tp^3*z^44*c^4-31707080*B^23*tp^3*z^46*c^4-17270875320*B^18*tp^3*z^46*c^2+866472872*B^20*tp^3*z^47*c^3+766702320*B^19*tp^3*z^49*c^3-24579200*B^22*tp^3*z^48*c^4-22187684*B^21*tp^3*z^50*c^4+377216*B^25*tp^3*z^47*c^5+305480*B^24*tp^3*z^49*c^5-86880*B^23*tp^3*z^51*c^5-155184920*B^22*tp^9*z^39*c-17266548*B^21*tp^8*z^40*c+48453900*B^22*tp^10*z^40*c-162633520*B^21*tp^9*z^41*c+4048474448*B^20*tp^7*z^41*c-1685360816*B^20*tp^8*z^42*c+3817184000*B^19*tp^7*z^43*c-242581968*B^22*tp^7*z^42*c^2-9481472*B^28*tp^6*z^24*c-7413120*B^27*tp^8*z^28*c-2745600*B^26*tp^7*z^29*c+333070848*B^25*tp^6*z^30*c+1767477856*B^23*tp^5*z^33*c+414257520*B^24*tp^6*z^32*c+2562560*B^27*tp^9*z^29*c-11105952*B^26*tp^8*z^30*c-136144800*B^25*tp^7*z^31*c-3143196100*B^22*tp^4*z^34*c-1629628*B^30*tp^4*z^23*c^2-4395820*B^29*tp^4*z^25*c^2-5445000*B^28*tp^4*z^27*c^2+6361740*B^27*tp^4*z^29*c^2+90364590*B^26*tp^4*z^31*c^2+217411488*B^25*tp^4*z^33*c^2+201079700*B^24*tp^4*z^35*c^2+3259256*B^29*tp^5*z^26*c^2+7996560*B^28*tp^5*z^28*c^2-4888884*B^28*tp^6*z^29*c^2-10802220*B^27*tp^6*z^31*c^2-13417536*B^26*tp^5*z^32*c^2+5587296*B^27*tp^7*z^32*c^2-12147696*B^26*tp^6*z^33*c^2-152411328*B^25*tp^5*z^34*c^2-406088160*B^23*tp^7*z^35*c-1793792*B^26*tp^10*z^32*c+8147568*B^25*tp^9*z^33*c+127235460*B^24*tp^8*z^34*c+4510351240*B^21*tp^5*z^37*c-2393756288*B^22*tp^6*z^36*c-4888884*B^26*tp^8*z^35*c^2+11471328*B^25*tp^7*z^36*c^2+15996921076*B^20*tp^4*z^38*c+305760*B^30*tp^3*z^17*c+1442744320*B^22*tp^3*z^33*c-48844552*B^26*tp^3*z^25*c-6520554704*B^21*tp^3*z^35*c+592592*B^31*tp^3*z^20*c^2+1002691840*B^23*tp^3*z^36*c^2+1743040*B^30*tp^3*z^22*c^2+2231760*B^29*tp^3*z^24*c^2-2251920*B^28*tp^3*z^26*c^2+1466580240*B^20*tp^3*z^42*c^2-2353068040*B^19*tp*z^47*c^3-1346739500*B^17*tp*z^56*c^4-609560*B^19*tp*z^62*c^6+240800*tp^4*z^69*B^17*c^6-10240000000000*z^69;

psi:=10622743250000*z^53*B^8-775459856250*z^45*B^12-162576000*B^14*tp^11*z^52-26400*B^20*tp^15*z^44-685900*B^17*tp^14*z^49-286980*B^18*tp^14*z^47+4320*B^19*tp^16*z^47+1280*B^20*tp^16*z^45+184208018*B^26*tp^2*z^19+233600000*tp^11*z^56*B^12+13600000*tp^12*z^57*B^12-133120000000*tp^6*z^63*B^6-232960000000*tp^6*z^61*B^7+974080000000*tp^4*z^61*B^6+10392629928*B^20*z^30*tp-17640*B^33*tp^2*z^15*c^2+91998528*B^26*tp^2*z^24*c+25721133080*B^18*tp^2*z^40*c-471900*B^31*tp^2*z^19*c^2+94998292350*B^16*tp^2*z^49*c^2-7824570000*B^15*tp^2*z^51*c^2+40052002500*B^14*tp^2*z^53*c^2+558880*B^28*tp^2*z^30*c^3-77000*B^31*tp^2*z^14*c+13380880*B^29*tp^2*z^18*c-21317800*B^28*tp^2*z^20*c-2670500*B^30*tp^2*z^16*c+12142974360*B^19*tp^2*z^43*c^2+1687000*B^17*tp^2*z^62*c^5-26049550*B^19*tp^2*z^53*c^4-549724136*B^21*tp^2*z^44*c^3+5499800*B^19*tp^9*z^55*c^3-75590*B^21*tp^9*z^56*c^4+3154320*B^19*tp^11*z^52*c^2-231792*B^21*tp^10*z^52*c^3-5407360*B^20*tp^7*z^56*c^4+109600840*B^18*tp^9*z^52*c^2+305760*B^23*tp^12*z^35-25432888*B^22*tp^11*z^36+35967140*B^21*tp^10*z^37+1260488752*B^20*tp^9*z^38-5733728*B^22*tp^12*z^37+33066480*B^21*tp^11*z^38-1339184260*B^19*tp^9*z^40-145600*B^23*tp^13*z^36-594303726500*B^14*tp^4*z^45-321280590500*B^15*tp^4*z^43-29393728800*B^20*tp^5*z^34+22578136580*B^19*tp^4*z^35-8209661954*B^20*tp^6*z^35+21810656640*B^19*tp^5*z^36+29267016720*B^18*tp^4*z^37-123309882000*B^15*tp^6*z^45-74078600000*B^15*tp^7*z^46-880640000000*tp^5*z^62*B^6-10240000000000*z^66*tp*B^2-5120000000000*z^67*tp^2*B^2+9284304000000*B^8*tp*z^54-11545600000000*tp^2*z^63*B^4+3745100*B^29*tp^2*z^13+8861600000000*B^7*tp*z^56+3542400000000*z^65*c^2*B^7-180*c^8*z^63*B^23-587762*z^23*B^28*c^2+2201600000000*tp^4*z^63*B^5-B^22*z^65*c^8+342663744*tp^10*z^39*B^20+28*B^34*c^3*z^16-680*B^33*c^3*z^18+4820*B^32*c^3*z^20-12572*B^31*c^3*z^22+224*B^36*c*z^2+2389120000000*B^6*tp*z^58-8780800000000*B^5*tp*z^60+350680*B^19*tp^14*z^45+64720*B^19*tp^15*z^46+2864800*B^18*tp^13*z^46-7501800*B^17*tp^13*z^48-86057400*B^24*tp^9*z^30-3135124648*B^21*tp^7*z^34-21189168*B^24*tp^10*z^31+128215560*B^23*tp^9*z^32+1482854155*B^24*tp^4*z^25+19449368500*B^21*tp^4*z^31-203016000*B^24*tp^7*z^28-2543930928*B^23*tp^6*z^29+2797140632*B^22*tp^5*z^30-16660971992*B^20*tp^4*z^33+3212965148*B^22*tp^6*z^31+4683623724*B^21*tp^5*z^32+16687099575*B^16*tp^4*z^41-4094137200000*B^11*tp^3*z^50+37438824500*B^17*tp^6*z^41+3446637352*B^20*tp^7*z^36-160160*B^24*tp^11*z^32+53641016*B^23*tp^10*z^33-102150400*B^22*tp^9*z^34-2140639068*B^21*tp^8*z^35+12619152*B^23*tp^11*z^34+2697619872*B^22*tp^7*z^32+1382248*B^31*tp^2*z^9+23193456*B^27*tp^7*z^22+95751139350*B^16*tp^6*z^43+37632000000*tp^6*z^59*B^8+93184000000*tp^7*z^60*B^8+85*B^32*c^4*z^25-1460*B^31*c^4*z^27-12770*B^29*c^4*z^31+146*B^30*c^5*z^34-1860*B^29*c^5*z^36+6736*B^28*c^5*z^38-1112*B^35*z^4*c+4*B^36*c^2*z^7-168*B^35*c^2*z^9-2584364525000*B^10*tp^2*z^51-15986800000000*B^7*tp^2*z^57-163728*B^32*tp^2*z^7+50579200000*tp^2*z^66*B^10*c^3+76048000*tp^2*z^68*B^14*c^5-2531200000*tp^2*z^67*B^12*c^4+254856000*tp^2*z^66*B^15*c^5+22294000*tp^8*z^60*B^16*c^3-615475*tp^8*z^61*B^18*c^4+6736*tp^8*z^62*B^20*c^5-63020*tp^14*z^52*B^18*c+5274000*tp^12*z^54*B^16*c+177348656250*B^12*tp^2*z^52*c+206778225000*B^13*tp^2*z^50*c-649092798000*B^14*tp^2*z^48*c+134086400*B^20*tp^2*z^46*c^3-6138365942*B^20*tp^2*z^41*c^2+22638503300*B^17*tp^2*z^47*c^2+3282749250*B^18*tp^2*z^45*c^2+258*B^22*tp^2*z^67*c^8-5798972000*B^16*tp^2*z^54*c^3+272*B^36*tp*z^3*c-22792*B^33*tp*z^14*c^2-6720*tp^15*z^53*B^18*c+816000*tp^13*z^55*B^16*c-40800*tp^13*z^56*B^18*c^2-160*tp^16*z^54*B^18*c+16800*tp^14*z^54*B^17*c+33600*tp^14*z^56*B^16*c-1680*tp^14*z^57*B^18*c^2-2040000*tp^12*z^56*B^15*c+102000*tp^12*z^57*B^17*c^2-2720000*tp^12*z^58*B^14*c+204000*tp^12*z^59*B^16*c^2-6800*tp^12*z^60*B^18*c^3-1700*tp^12*z^58*B^19*c^3+292000*tp^10*z^60*B^17*c^3-3650*tp^10*z^61*B^19*c^4-46720000*tp^11*z^57*B^14*c+1488000000*tp^9*z^59*B^12*c-148800000*tp^9*z^60*B^14*c^2+116800000*tp^10*z^58*B^13*c+116800000*tp^10*z^60*B^12*c-11680000*tp^10*z^61*B^14*c^2-198088000*tp^10*z^56*B^14*c+7329608*B^21*tp^10*z^47*c^2+14208*B^23*tp*z^54*c^6+15264*B^25*tp*z^45*c^5+2258656*B^23*tp*z^49*c^5+118580*B^28*tp*z^34*c^4+1417156*B^21*tp*z^53*c^5+650784*B^23*tp*z^44*c^4-437640*B^22*tp*z^51*c^5-4499800*B^24*tp*z^42*c^4+46216*B^26*tp*z^43*c^5-6880*tp^4*z^72*B^18*c^7+104*tp^6*z^70*B^20*c^7+1138501000*B^16*tp*z^58*c^4-45572000*B^19*tp*z^52*c^4-95458600*B^18*tp*z^54*c^4+617237600000*B^11*tp*z^58*c^2+163885270000*B^14*tp*z^52*c^2+452911950000*B^13*tp*z^54*c^2+34318860500*B^17*tp*z^41*c-57840*B^31*tp*z^23*c^3-75590*B^29*tp*z^32*c^4+472844*B^21*tp*z^58*c^6-16740*B^21*tp^8*z^60*c^5-56056*B^29*tp^5*z^31*c^3-10192*B^31*tp^3*z^25*c^3-421350*B^18*tp^6*z^59*c^4-18700*B^29*tp^3*z^34*c^4+10817200*B^19*tp^6*z^57*c^4-39480*B^21*tp^4*z^61*c^6+240900*B^28*tp^3*z^36*c^4-51653000*B^17*tp^6*z^61*c^4-2240*B^33*tp^3*z^16*c^2+156240*B^26*tp^3*z^45*c^5-9497600000*B^11*tp^3*z^65*c^3+89600000*B^13*tp^3*z^66*c^4+16576000*B^15*tp^3*z^67*c^5+20764240000*B^14*tp^3*z^59*c^3+44566480*B^18*tp^3*z^61*c^5-13283200000*B^13*tp^3*z^61*c^3-19941600*B^17*tp^3*z^63*c^5+63280*B^19*tp^5*z^66*c^6+30660*B^26*tp^4*z^46*c^5-875160*B^25*tp^8*z^42*c^3+198016*B^26*tp^11*z^33*c+43*tp^4*z^73*B^20*c^8-1720*tp^4*z^70*B^19*c^7+7559*tp^10*z^59*B^20*c^4-3640*tp^6*z^67*B^19*c^6-67530400000*B^12*tp*z^61*c^3+49770*B^24*tp^2*z^53*c^6+305893125*B^16*tp^8*z^55*c^2+13320*B^19*tp^13*z^54*c^2+78540*B^26*tp^6*z^43*c^4-624*B^21*tp^5*z^67*c^7-139216*B^21*tp^6*z^58*c^5+311168*B^30*tp^7*z^21*c-3876390*B^18*tp^10*z^53*c^2-269050*B^20*tp^8*z^57*c^4-17472*B^25*tp^11*z^40*c^2-172*B^21*tp^3*z^70*c^8+188608*B^22*tp^6*z^56*c^5+52400*B^19*tp^11*z^57*c^3-1657320*B^18*tp^11*z^54*c^2-388960*B^29*tp^8*z^24*c-193547500*B^17*tp^10*z^50*c+4944*B^20*tp^3*z^67*c^7-150897000*B^17*tp^9*z^54*c^2+8840*B^32*tp*z^21*c^3+2398720000000*B^7*tp*z^61*c-2165792000000*B^8*tp*z^59*c+1456*tp^7*z^66*B^20*c^6-343560*tp^6*z^64*B^18*c^5+308224000000*tp^5*z^63*B^8*c-25390337700*B^17*tp*z^46*c^2+31485414000*B^16*tp*z^48*c^2+51584535000*B^15*tp*z^50*c^2+424165000000*B^12*tp*z^56*c^2+2520*B^34*tp*z^12*c^2+78160*B^32*tp*z^16*c^2+49770*B^22*tp^4*z^59*c^6-210978600*B^16*tp*z^63*c^5-6158600*tp^2*z^67*B^17*c^6-717080*B^29*tp^4*z^20*c-182053020*B^26*tp^4*z^26*c+267488760*B^23*tp^8*z^36*c-113485008*B^22*tp^7*z^37*c+90653640*B^23*tp^9*z^37*c-299158140*B^22*tp^8*z^38*c-2362683808*B^21*tp^7*z^39*c-25095504*B^24*tp^5*z^41*c^3+129510640*B^23*tp^4*z^42*c^3+42822059020*B^19*tp^4*z^40*c+25129378200*B^19*tp^5*z^41*c-15998323620*B^18*tp^4*z^42*c+4382680952*B^20*tp^5*z^39*c-3443628180*B^21*tp^4*z^41*c^2+4832769460*B^20*tp^6*z^40*c+42075*B^28*tp^4*z^37*c^4+875160*B^28*tp^5*z^33*c^3+284759360*B^18*tp^10*z^48*c-901840000*B^14*tp^9*z^55*c-1768640000*B^14*tp^7*z^58*c^2+84520*B^19*tp^14*z^50*c-1871460*B^18*tp^12*z^50*c-7758500*B^17*tp^12*z^52*c-62400*B^17*tp^13*z^53*c+28766400*B^16*tp^11*z^53*c-2400000*B^15*tp^11*z^55*c+388960*B^28*tp^9*z^27*c+194480*B^30*tp^3*z^27*c^3-2352000*B^17*tp^5*z^65*c^5-504504*B^25*tp^10*z^39*c^2-311168*B^27*tp^10*z^30*c+13081600000*B^11*tp*z^63*c^3-229600000*B^13*tp*z^64*c^4-5936000*B^15*tp*z^65*c^5+573640*B^29*tp^2*z^23*c^2-53040*B^31*tp^2*z^24*c^3+5600560*B^18*tp*z^64*c^6+46592000000*tp^6*z^64*B^8*c-20025600000*tp^6*z^60*B^10*c-19908*B^25*z^50*tp*c^6+52440000*B^18*tp^3*z^56*c^4-2919240*B^20*tp^3*z^57*c^5-83504*B^20*tp*z^65*c^7+2*B^21*tp*z^68*c^8+316400*B^17*tp*z^66*c^6-3920*B^19*tp*z^67*c^7+272210039*B^20*tp^2*z^51*c^4+466897528*B^22*tp^2*z^42*c^3+201479000*B^17*tp^2*z^52*c^3+10165012820*B^19*tp^2*z^38*c-6896701620*B^18*tp^2*z^50*c^3+301840*B^19*tp^2*z^63*c^6+582400000*tp^6*z^64*B^13*c^3+4827620000*B^14*tp*z^62*c^4-258496000000*B^9*tp*z^62*c^2-19908*B^21*tp^5*z^62*c^6-312480000*tp^6*z^62*B^14*c^3+436800*tp^6*z^66*B^17*c^5-46233600000*tp^5*z^64*B^10*c^2+3852800000*tp^5*z^65*B^12*c^3-192640000*tp^5*z^66*B^14*c^4+3494400000*tp^7*z^62*B^12*c^2+69888000000*tp^6*z^62*B^9*c-6988800000*tp^6*z^65*B^10*c^2+582400000*tp^6*z^66*B^12*c^3-29120000*tp^6*z^67*B^14*c^4+546268800000*B^10*tp*z^60*c^2-4512*B^21*tp^2*z^64*c^7-303830643500*B^15*tp^2*z^46*c-141691205700*B^17*tp^2*z^42*c-3052144024*B^20*tp^2*z^36*c-74060*tp^4*z^67*B^18*c^6+481600000*tp^4*z^67*B^13*c^4+77056000000*tp^4*z^67*B^8*c^2+22243200000*tp^4*z^63*B^10*c^2-8416980*B^25*tp^8*z^37*c^2-25729440*B^24*tp^7*z^38*c^2-32872620*B^28*tp^4*z^22*c+2274821760*B^22*tp^3*z^38*c^2-1069750472*B^21*tp^3*z^40*c^2-1060400*B^29*tp^3*z^29*c^3+2167880*B^28*tp^3*z^31*c^3-1726480*B^27*tp^3*z^33*c^3-7284576*B^26*tp^3*z^35*c^3+52079456*B^25*tp^3*z^37*c^3-83563440*B^24*tp^3*z^39*c^3+53516240*B^23*tp^3*z^41*c^3+5224953248*B^22*tp^5*z^35*c-9497928*B^27*tp^5*z^30*c^2+10982400*B^26*tp^7*z^34*c^2+945584240*B^24*tp^4*z^30*c+223340656*B^21*tp^7*z^44*c^2-5915728*B^29*tp^5*z^21*c+880880*B^28*tp^5*z^23*c+69878600*B^27*tp^5*z^25*c-242279928*B^26*tp^5*z^27*c+318307104*B^25*tp^5*z^29*c+1793792*B^30*tp^6*z^20*c-5685680*B^29*tp^6*z^22*c-2562560*B^29*tp^7*z^23*c+7355920*B^28*tp^7*z^25*c+120120*B^27*tp^6*z^26*c+2882880*B^28*tp^8*z^26*c-11671088*B^27*tp^7*z^27*c-111654180*B^26*tp^6*z^28*c+407680*B^32*tp^4*z^14*c-1536080*B^31*tp^4*z^16*c+123488628*B^25*tp^4*z^28*c-960176*B^31*tp^3*z^15*c-358601296*B^25*tp^3*z^27*c+1706825840*B^24*tp^3*z^29*c-1606742880*B^23*tp^3*z^31*c+11279280*B^29*tp^3*z^19*c+510160*B^32*tp^3*z^13*c-50658160*B^28*tp^3*z^21*c+75307440*B^27*tp^3*z^23*c-125440*B^33*tp^3*z^11*c-3580881400*B^23*tp^4*z^32*c-202429968*B^24*tp^5*z^31*c-3539536*B^25*tp^10*z^34*c-7447440*B^24*tp^9*z^35*c-978432*B^25*tp^11*z^35*c+4548544*B^24*tp^10*z^36*c-3259256*B^25*tp^9*z^38*c^2+7916040*B^24*tp^8*z^39*c^2-2635380*B^23*tp^8*z^46*c^3-125440*B^23*tp^13*z^41*c-3945760*B^22*tp^11*z^41*c-592592*B^23*tp^11*z^44*c^2-15429040*B^22*tp^9*z^44*c^2-1060400*B^23*tp^9*z^47*c^3-1250087040*B^18*tp^5*z^48*c^2-872229580*B^19*tp^4*z^50*c^3-1190993120*B^19*tp^5*z^51*c^3+28106600*B^21*tp^4*z^51*c^4+33300644*B^21*tp^5*z^52*c^4-370580*B^23*tp^4*z^52*c^5-377216*B^23*tp^5*z^53*c^5-2439347300*B^19*tp^6*z^47*c^2+99070608*B^21*tp^6*z^48*c^3-560560*B^23*tp^12*z^40*c+4816240*B^24*tp^9*z^40*c^2+23210220*B^23*tp^8*z^41*c^2+1638000*B^24*tp^11*z^37*c+407680*B^24*tp^12*z^38*c-1879696*B^23*tp^11*z^39*c+6446440*B^23*tp^10*z^38*c+1629628*B^24*tp^10*z^41*c^2-23876793180*B^18*tp^4*z^47*c^2+65711184*B^21*tp^10*z^42*c-2146643860*B^19*tp^8*z^44*c+129679992*B^21*tp^8*z^45*c^2+18833840*B^21*tp^11*z^43*c+84334872*B^20*tp^9*z^43*c-847084720*B^19*tp^9*z^45*c+52199040*B^21*tp^9*z^46*c^2-24800000*tp^8*z^64*B^14*c^3+930000*tp^8*z^65*B^16*c^4+465000*tp^8*z^63*B^17*c^4-18600*tp^8*z^66*B^18*c^5-4650*tp^8*z^64*B^19*c^5+155*tp^8*z^67*B^20*c^6-2976000000*tp^8*z^62*B^10*c-3720000000*tp^8*z^60*B^11*c+1460*tp^11*z^60*B^20*c^4+85*tp^12*z^61*B^20*c^4-tp^2*z^71*B^20*c^8+86440*tp^2*z^68*B^19*c^7+1560*B^24*tp^2*z^58*c^7+4464*B^22*tp^2*z^62*c^7+7061872000000*B^8*tp^2*z^60*c-1271200*tp^2*z^69*B^16*c^6+9160*tp^2*z^70*B^18*c^7+2700*z^72*c^8*B^19*tp+38488*B^20*tp^7*z^61*c^5+45620*B^20*tp^9*z^58*c^4-3584*B^21*tp^15*z^47*c+5200000*B^15*tp^9*z^58*c^2-1020*B^21*tp^11*z^58*c^4-2354128*B^20*tp^11*z^50*c^2-22792*B^21*tp^13*z^50*c^2-486640*B^20*tp^13*z^47*c+464040*B^18*tp^4*z^62*c^5+10880*B^34*tp^3*z^9*c-232960000*tp^7*z^63*B^14*c^3-27955200000*tp^7*z^61*B^10*c-4242640*B^22*tp^3*z^53*c^5-66360*B^23*tp^3*z^56*c^6+1209020300000*B^13*tp^3*z^51*c+413969990000*B^14*tp^3*z^49*c-1532580*B^23*tp^6*z^49*c^4-907080*B^23*tp^7*z^50*c^4+130597720*B^27*tp^4*z^24*c+3595200000*tp^6*z^61*B^12*c^2+14448000*tp^6*z^63*B^16*c^4+115584000000*tp^4*z^65*B^9*c^2-540*c^8*z^69*B^21*tp^2-48472*B^22*tp^2*z^57*c^6-34080*B^24*tp^2*z^48*c^5-5676144*B^22*tp^2*z^52*c^5+1280*B^34*tp^2*z^3-6880*B^33*tp^2*z^5+645428348*B^21*tp^2*z^29+1100800000000*tp^4*z^65*B^4-928252252*B^25*tp^4*z^23+67200*tp^15*z^52*B^16-5440000*tp^13*z^54*B^14+800*tp^16*z^51*B^17+1600*tp^16*z^53*B^16-224000*tp^14*z^55*B^14-467200000*tp^10*z^59*B^10-584000000*tp^10*z^57*B^11-5952000000*tp^9*z^58*B^10+43*B^24*c^8*z^61-867720*B^29*tp*z^12+6331680*B^28*tp^2*z^15-30189680*B^27*tp^3*z^18-255145688*B^25*tp^5*z^24-672446880*B^23*tp^7*z^30+717886680*B^22*tp^8*z^33-20595200000000*tp^2*z^61*B^5-1056*z^60*B^22*c^7-6296*z^64*B^20*c^7-19400640000000*z^62*B^6*c-15137520000000*z^60*B^7*c-5569010000000*z^56*B^9*c+2304*z^6*B^34*c-26700*z^10*B^32*c+159944*z^12*B^31*c+9031073*z^31*B^24*c^2-32024300*z^51*B^19*c^4-163086000000*z^62*B^11*c^3-16918200*z^40*B^22*c^3-93296*z^57*B^21*c^6+62664*z^53*B^23*c^6-20544000000000*z^64*c*B^5-1640717225*B^16*tp^10*z^47-997696000000*B^9*tp^5*z^56-406560000000*B^9*tp^6*z^57-428238440000*B^12*tp^6*z^51+12417200000*B^11*tp^6*z^53+1045645750*B^15*tp^10*z^49+34158229875*B^14*tp^8*z^49-14130675000*B^13*tp^8*z^51+60416000000*B^9*tp^7*z^58-30005600000*B^12*tp^7*z^52+122009600000*B^11*tp^7*z^54+350888000*B^15*tp^11*z^50+2500662000*B^14*tp^9*z^50-8645200000*B^13*tp^9*z^52+102576499750*B^14*tp^6*z^47-33460000*tp^12*z^53*B^14+917440000*tp^10*z^55*B^12-168000*tp^14*z^53*B^15+13600000*tp^12*z^55*B^13+25864*z^62*B^21*c^7-3624*z^42*B^26*c^5+941344*z^30*B^27*c^3-2292*z^51*B^24*c^6-1473616*z^52*B^21*c^5-1421000*z^61*B^19*c^6-10778888000000*z^58*B^8*c-25110556*z^29*B^25*c^2-296452*z^14*B^30*c+9104*z^24*B^30*c^3+1350*z^33*B^28*c^4+76160*z^35*B^27*c^4+8184*z^15*B^32*c^2+410059662*z^39*B^20*c^2-35890140*z^42*B^21*c^3-836880*z^43*B^23*c^4+87004*z^44*B^25*c^5-370204*z^46*B^24*c^5-320*tp^17*z^50*B^18+14880000000*tp^8*z^59*B^9-12255200000*tp^8*z^57*B^10-262651200000*z^64*B^10*c^3+13958700000*z^65*B^12*c^4-451878000*z^66*B^14*c^5-25766575000*z^58*B^13*c^3+31025400*z^60*B^17*c^5-492570*B^27*tp^2*z^37*c^4-4322498*B^20*tp^2*z^56*c^5-8011276*B^22*tp^2*z^47*c^4+1457160*B^21*tp^2*z^54*c^5+99500*B^19*tp^9*z^60*c^4+28028*B^30*tp^4*z^28*c^3+3285960*B^19*tp^4*z^60*c^5-38080*B^33*tp^4*z^12*c-696000*B^17*tp^11*z^56*c^2-3302800*B^18*tp^7*z^60*c^4-1589910356*B^22*tp^2*z^32*c+11739261784*B^21*tp^2*z^34*c+100425336*B^26*tp*z^23*c+17794420*B^24*tp*z^27*c+201570264*B^23*tp*z^29*c-61545984*B^25*tp*z^30*c^2-14454768*B^27*tp*z^21*c-124543860*B^25*tp*z^25*c-1222368000000*tp^2*z^63*B^9*c^2-498419600000*B^11*tp^2*z^59*c^2+569718050*B^24*tp^2*z^28*c-537479308*B^25*tp^2*z^26*c-5031300*B^20*tp^12*z^46*c-8468200000*B^13*tp^8*z^56*c+320000000*B^13*tp^9*z^57*c+518400000*B^13*tp^7*z^60*c^2-7559861200*B^16*tp^8*z^50*c-965264300*B^16*tp^9*z^51*c-2455734000*B^16*tp^7*z^54*c^2+3927653750*B^15*tp^8*z^52*c+1855000000*B^15*tp^9*z^53*c+3336160000*B^15*tp^7*z^56*c^2+3760360*B^19*tp^12*z^48*c+826680*B^19*tp^13*z^49*c+31842520*B^18*tp^11*z^49*c-57494800*B^17*tp^11*z^51*c-1565760000*B^14*tp^5*z^61*c^3-7078661000*B^16*tp^4*z^56*c^3-2663126000*B^16*tp^5*z^57*c^3-23914276*B^20*tp^8*z^52*c^3-4985464*B^20*tp^9*z^53*c^3-56056*B^25*tp^9*z^43*c^3-45760*B^27*tp^9*z^34*c^2+1505600*B^19*tp^8*z^59*c^4+873600*tp^6*z^68*B^16*c^5+13812000*B^23*tp^2*z^45*c^4-157248*B^25*tp^2*z^46*c^5-2176*B^35*tp^2*z^6*c+11991008*B^27*tp^2*z^22*c-317359080*B^23*tp^2*z^30*c+148148*B^32*tp^2*z^17*c^2+161600*B^26*tp^2*z^39*c^4-667386600*B^21*tp^2*z^39*c^2+325027380*B^24*tp^2*z^33*c^2-962034700*B^23*tp^2*z^35*c^2+3528800000*tp^8*z^58*B^12*c-399380000*tp^8*z^59*B^14*c^2+372000000*tp^8*z^61*B^13*c^2-18600000*tp^8*z^62*B^15*c^3+372000000*tp^8*z^63*B^12*c^2+1628*tp^14*z^53*B^20*c^2+15951600*tp^10*z^57*B^16*c^2-568220*tp^10*z^58*B^18*c^3+4820*tp^12*z^56*B^20*c^3+3318*tp^6*z^65*B^20*c^6+4443152000000*B^9*tp^2*z^58*c+1595392600000*B^11*tp^2*z^54*c+26880*B^34*tp^2*z^8*c-117360*B^33*tp^2*z^10*c-31963646*B^26*tp^2*z^29*c^2-50915140*B^21*tp^2*z^49*c^4+27850200000*B^13*tp^2*z^60*c^3-17620380*B^24*tp^2*z^38*c^3-24360*B^23*tp^2*z^55*c^6-30576*B^25*tp^2*z^51*c^6-276450*tp^12*z^55*B^18*c^2+1308937680*B^18*tp^4*z^52*c^3-27719421*B^20*tp^4*z^53*c^4-203760*B^22*tp^4*z^54*c^5+2599502120*B^18*tp^6*z^49*c^2-82519012*B^20*tp^6*z^50*c^3+4174874625000*z^51*B^9-921092*z^15*B^27-905572*z^11*B^29+23131511450*z^35*B^17+21464920000000*z^55*B^7-197930809000*z^41*B^14+1860215219*z^29*B^20+46219200000000*z^59*B^5+2651661*z^13*B^28+54121600000000*z^61*B^4-92891182*z^21*B^24+39040000000000*z^65*B^2-96968900000*z^60*B^12*c^3-96181400*z^62*B^16*c^5-2269156725000*z^54*B^10*c-632338331250*z^52*B^11*c+310165887500*z^50*B^12*c-447408*B^20*tp^14*z^43+42463400*B^18*tp^12*z^45+218492800000*B^10*tp^5*z^54-427939200000*B^10*tp^6*z^55-1433160000*B^13*tp^10*z^53+28157250000*B^12*tp^8*z^53+29724000000*B^11*tp^8*z^55-35801600000*B^10*tp^7*z^56+42650000*B^15*tp^12*z^51+70400000*B^13*tp^11*z^54+3579200000*B^12*tp^9*z^54-2768000000*B^11*tp^9*z^56-118606700*B^16*tp^11*z^48-31609700*B^17*tp^12*z^47+83748*z^16*B^29*c-8417588*z^20*B^27*c+12549090*z^22*B^26*c+1064016*z^18*B^28*c-11191575000*z^45*B^17*c^2-199363500*z^64*B^15*c^5-254744500*z^55*B^17*c^4+438489400*z^46*B^19*c^3+2763600*z^65*B^17*c^6-348094975*z^53*B^18*c^4-290215692*z^44*B^20*c^3+3219600000*z^54*B^15*c^3+1072248800*z^40*B^17*c+7159119000*z^52*B^16*c^3+2833860*z^33*B^23*c^2+3998461250*z^61*B^14*c^4+8094450*z^67*B^16*c^6-16208128000000*B^8*tp^2*z^55-47760*z^68*B^18*c^7+2207960500*z^50*B^17*c^3+829427400*z^48*B^18*c^3+1429102170*z^43*B^18*c^2-41691355000*z^49*B^15*c^2-20266540125*z^47*B^16*c^2-714*z^69*B^20*c^8-2744930000*z^56*B^14*c^3-11040*z^66*B^19*c^7+326660637500*z^48*B^13*c+132227546250*z^44*B^15*c-2605646130*z^38*B^18*c+9920000000*tp^8*z^61*B^8-4380*tp^16*z^49*B^18+609200*tp^14*z^51*B^16+889658068*B^23*tp*z^24+214385712*B^22*tp*z^26+1157305420*B^21*tp*z^28-432534820*B^24*tp*z^22+13065648*B^28*tp*z^14+15117644*B^26*tp*z^18+4371674*B^25*tp*z^20-3590912000000*B^9*tp^3*z^54-10665260*B^20*tp^12*z^41+558783090*B^18*tp^10*z^43+44800*B^22*tp^14*z^39-153593063125*B^12*tp^4*z^49-93616515000*B^13*tp^6*z^49-79013600000*B^13*tp^7*z^50-1607972000000*B^10*tp^3*z^52-226267*z^59*B^20*c^6-43658*z^50*B^22*c^5+9251556*z^54*B^20*c^5+644320*z^39*B^25*c^4+14471540*z^58*B^18*c^5-11359080*z^49*B^20*c^4+7704730*z^56*B^19*c^5-8070910*z^47*B^21*c^4+73680*z^48*B^23*c^5-600*z^8*B^33*c+3225948*z^24*B^25*c-284762528*z^32*B^21*c-148314*z^19*B^30*c^2+199879*z^41*B^24*c^4-15400*B^22*tp^6*z^51*c^4+853680*B^22*tp^8*z^48*c^3-5195725000*B^14*tp^8*z^54*c-8898780000*B^14*tp^6*z^57*c^2-32256000000*z^67*c^3*B^10*tp^3+2016000000*z^68*c^4*B^12*tp^3-80640000*z^69*c^5*B^14*tp^3+9746404000*B^17*tp^3*z^53*c^3-2155944*B^30*z^15*tp*c+3697520*B^29*z^17*tp*c-105048*B^31*z^18*tp*c^2-33616*B^33*z^9*tp*c+390840*B^31*z^13*tp*c+648992*B^26*z^28*tp*c^2-1610632*B^28*z^19*tp*c+6377836*B^27*z^26*tp*c^2-432376*B^28*z^29*tp*c^3-95408*B^30*z^20*tp*c^2-6702312*B^28*z^24*tp*c^2+234856880*B^24*z^32*tp*c^2+620544*B^30*z^21*tp^2*c^2-2976*B^21*tp^3*z^65*c^7-1464320000000*B^7*tp^3*z^63*c-2240*B^23*tp^13*z^46*c^2+28028*B^24*tp^10*z^46*c^3+134960*B^22*tp^13*z^43*c-204288000000*B^8*tp^3*z^61*c+834220800000*B^10*tp^3*z^57*c-10192*B^23*tp^11*z^49*c^3-53888*B^21*tp^7*z^59*c^5+7526400000*B^12*tp^3*z^63*c^3+10850*B^24*tp^4*z^55*c^6+763115000*B^15*tp^4*z^58*c^3+2478560000*B^15*tp^5*z^59*c^3-140896*B^20*tp^10*z^54*c^3+16132400*B^19*tp^8*z^54*c^3-3072000*B^18*tp^8*z^56*c^3-3184600*B^18*tp^9*z^57*c^3-179416000*B^17*tp^7*z^57*c^3+110272000*B^16*tp^7*z^59*c^3+617973920*B^18*tp^6*z^54*c^3-316807000*B^17*tp^6*z^56*c^3+316559000*B^16*tp^6*z^58*c^3-1896720*B^18*tp^5*z^63*c^5-109812*B^20*tp^4*z^63*c^6+634827060*B^18*tp^8*z^51*c^2+340155*B^22*tp^8*z^53*c^4-16486764*B^20*tp^10*z^49*c^2+971960*B^22*tp^9*z^49*c^3-1133729600000*B^10*tp^4*z^58*c+192752000000*B^11*tp^4*z^61*c^2-16301600000*B^13*tp^4*z^62*c^3+837060000*B^15*tp^4*z^63*c^4-17589600000*B^13*tp^6*z^59*c^2-72307200000*B^10*tp^5*z^59*c-15859200000*B^11*tp^5*z^62*c^2+358400000*B^13*tp^5*z^63*c^3+30240000*B^15*tp^5*z^64*c^4+680*tp^13*z^57*B^20*c^3-40*tp^16*z^52*B^19*c+4*tp^16*z^55*B^20*c^2-420*tp^14*z^55*B^19*c^2+28*tp^14*z^58*B^20*c^3-8760000*tp^10*z^59*B^15*c^2+7440000*tp^9*z^61*B^16*c^3+584000*tp^10*z^62*B^16*c^3-186000*tp^9*z^62*B^18*c^4-14600*tp^10*z^63*B^18*c^4+1860*tp^9*z^63*B^20*c^5+146*tp^10*z^64*B^20*c^5+3504000*tp^11*z^58*B^16*c^2-116800*tp^11*z^59*B^18*c^3+16*tp^17*z^51*B^20*c+224*tp^16*z^50*B^20*c-324378192*B^20*z^35*tp*c+1204130884*B^21*z^38*tp*c^2-116802672*B^23*z^39*tp*c^3+4208644*B^25*z^40*tp*c^4-20*c^9*z^73*B^21*tp+4608000000000*z^67*c*B^4*tp+2304000000000*z^68*c*B^4*tp^2+672537980*z^41*B^19*c^2-83584952*z^35*B^22*c^2+666248752*z^37*B^21*c^2+3009912000000*z^63*B^8*c^2+565865700000*z^57*B^11*c^2+1382406200000*z^59*B^10*c^2+210874741250*z^46*B^14*c-371796*z^28*B^28*c^3-610284*z^34*B^25*c^3-501649*z^37*B^26*c^4-29719732*z^38*B^23*c^3+15715539*z^45*B^22*c^4+5175104*z^27*B^26*c^2+12356308*z^36*B^24*c^3+2115288000000*z^61*B^9*c^2+25344725*B^16*tp^12*z^49+1232840*z^63*B^18*c^6+7453950000*z^63*B^13*c^4-259459500*z^57*B^16*c^4+205415000*z^59*B^15*c^4-243812*z^32*B^26*c^3-128482*B^22*z^55*c^6+40286900*B^17*tp^10*z^45+3031548000*B^15*tp^8*z^47+2326520*B^19*tp^13*z^44+161484880*B^18*tp^11*z^44-158193300*B^17*tp^11*z^46+4873141500*B^15*tp^9*z^48-9600*B^21*tp^15*z^42-2201176*B^20*tp^13*z^42+712135200000*B^11*tp^5*z^52-125773800000*B^12*tp^5*z^50+1232959500000*B^11*tp^4*z^51-213336924*z^30*B^22*c+266377598*z^28*B^23*c+7828*z^17*B^31*c^2-9666876*z^26*B^24*c+20306258100*z^42*B^16*c+592248*z^21*B^29*c^2-75746055000*z^51*B^14*c^2+11283850000*z^53*B^13*c^2+166640978125*z^55*B^12*c^2+38884*z^26*B^29*c^3-718299796*z^34*B^20*c-6793438300*z^36*B^19*c+1628*B^34*c^2*z^11+744*B^24*z^56*c^7-5980*B^33*c^2*z^13-268800000000*z^70*B^7*c^3+20160000000*z^71*B^9*c^4-1008000000*z^72*B^11*c^5+33600000*z^73*B^13*c^6-720000*z^74*B^15*c^7+9000*z^75*B^17*c^8-50*z^76*B^19*c^9+13440000000*z^73*c^4*B^8-806400000*z^74*c^5*B^10-352800000000*z^66*c^3*B^9+22344000000*z^67*c^4*B^11-932400000*z^68*c^5*B^13+25620000*z^69*c^6*B^15+33600000*z^75*c^6*B^12-960000*z^76*c^7*B^14+18000*z^77*c^8*B^16-200*z^78*c^9*B^18+c^10*z^79*B^20-5120000000000*z^70*c*B^2+1152000000000*z^71*c^2*B^4-153600000000*z^72*c^3*B^6+4608000000000*z^64*tp^3*B^4-309120000000*z^68*c^3*B^8+20664000000*z^69*c^4*B^10-907200000*z^70*c^5*B^12+26040000*z^71*c^6*B^14-468000*z^72*c^7*B^16+4725*z^73*c^8*B^18-9216000000000*z^62*tp*B^4-20*c^9*z^74*B^20-447000*z^70*c^7*B^17+4500*z^71*c^8*B^19+10*c^9*z^70*B^22-921600000000*z^68*c^2*B^6*tp-460800000000*z^69*c^2*B^6*tp^2-1843200000000*z^65*c*B^6*tp^3+53760000000*z^67*c^3*B^9*tp-2016000000*z^68*c^4*B^11*tp+3360000*z^70*c^6*B^15*tp+540*c^8*z^70*B^20*tp+4608000000000*z^66*B^5*c*tp^2-806400000000*z^67*B^7*tp^2*c^2+2534400000000*z^63*c*B^6*tp+4032000000*z^65*c^3*B^10*tp+1008000000*z^66*c^4*B^12*tp-90720000*z^67*c^5*B^14*tp-241920000000*z^64*tp*B^8*c^2+180*c^8*z^72*B^20*tp^3+80640000000*z^68*B^9*c^3*tp^2-5040000000*z^69*B^11*c^4*tp^2+201600000*z^70*B^13*c^5*tp^2-5040000*z^71*B^15*c^6*tp^2+107520000000*z^69*tp*B^8*c^3+53760000000*z^70*tp^2*B^8*c^3-28800*z^71*c^7*B^18*tp^3-8064000000*z^70*c^4*B^10*tp-4032000000*z^71*c^4*B^10*tp^2+403200000*z^71*c^5*B^12*tp+201600000*z^72*c^5*B^12*tp^2-13440000*z^72*c^6*B^14*tp-6720000*z^73*c^6*B^14*tp^2+72000*z^72*B^17*c^7*tp^2+288000*z^73*c^7*B^16*tp+144000*z^74*c^7*B^16*tp^2-68400*z^69*c^7*B^18*tp-20*c^9*z^72*B^21-16128000000000*z^66*c*B^4+2937600000000*z^67*c^2*B^6-12800000000000*z^64*B^3*tp+25600000000000*z^67*B-6631354075*z^37*B^16+52480000000000*z^63*B^3+59944*B^30*z^9+35575880000000*z^57*B^6-35460*z^5*B^32+32140*z^7*B^31+3128461640*z^31*B^19-1228*z*B^34+11976*z^3*B^33+7644772395*z^33*B^18+31715350*z^19*B^25-649829*z^17*B^26-106046235*z^25*B^22-54365223000*z^39*B^15-804210628*z^27*B^21-580638931250*z^43*B^13-810712487500*z^47*B^11-44560724*z^23*B^23+182906815625*z^49*B^10+4891600*B^19*tp^7*z^58*c^4+53040*B^22*tp^11*z^51*c^3+229320*B^24*tp^11*z^42*c^2+18816*B^20*tp^5*z^64*c^6+958290000*B^15*tp^8*z^57*c^2-20880*B^21*tp^14*z^46*c-10192*B^21*tp^6*z^63*c^6-110500*B^21*tp^12*z^49*c^2+148148*B^22*tp^12*z^47*c^2+26880*B^22*tp^14*z^44*c+455560*B^19*tp^4*z^65*c^6-16926274*B^20*tp^6*z^55*c^4+1123500*B^19*tp^6*z^62*c^5+42075*B^24*tp^8*z^49*c^4-18700*B^23*tp^9*z^52*c^4+5610*B^22*tp^10*z^55*c^4-2080*B^23*tp^3*z^61*c^7+177549250*B^16*tp^4*z^61*c^4+129046200000*B^12*tp^4*z^59*c^2+364000*B^19*tp^3*z^64*c^6-628320000*B^14*tp^3*z^64*c^4-1266629000*B^16*tp^3*z^60*c^4+175616000000*B^9*tp^3*z^64*c^2-190181600000*B^12*tp^3*z^58*c^2+174451200000*B^11*tp^3*z^60*c^2+168170800*B^18*tp^7*z^55*c^3-10880*B^23*tp^14*z^42*c+38080*B^24*tp^13*z^39*c+80300*B^22*tp^9*z^54*c^4+504504*B^30*tp^5*z^24*c^2-106640*B^29*z^27*tp*c^3+3928408*B^27*z^31*tp*c^3+5204040*B^24*z^37*tp*c^3-24308640*B^19*z^37*tp*c-53875500*B^17*tp^8*z^58*c^3-243744*B^20*tp^6*z^60*c^5+2152080*B^19*tp^5*z^61*c^5+31272*B^20*tp^11*z^55*c^3-1281952000000*B^9*tp^4*z^60*c-933081700000*B^12*tp^4*z^54*c-308166000000*B^11*tp^4*z^56*c+182784000000*B^9*tp^5*z^61*c-151738400000*B^12*tp^5*z^55*c+289049600000*B^11*tp^5*z^57*c+15891920000*B^14*tp^7*z^53*c-31568000000*B^13*tp^7*z^55*c+136419147000*B^14*tp^4*z^50*c+1573524*B^25*tp^2*z^31*c^2-1611775750*B^16*tp^2*z^59*c^4+57540*B^18*tp^2*z^65*c^6-21056*B^20*tp^2*z^66*c^7-183791580*B^19*tp^2*z^48*c^3+3528000*z^68*c^6*B^16*tp-961396800000*B^10*tp^2*z^61*c^2+4608000000000*z^65*c*B^5*tp-691200000000*z^66*c^2*B^7*tp-2700574824*B^21*tp^5*z^42*c^2+2233941218*B^20*tp^4*z^43*c^2+119423696*B^23*tp^5*z^43*c^3-99081180*B^22*tp^4*z^44*c^3+1587390*B^26*tp^4*z^41*c^4-1915620*B^25*tp^4*z^43*c^4-1904868*B^25*tp^5*z^44*c^4+324353232*B^23*tp^6*z^39*c^2+109312056*B^22*tp^5*z^40*c^2+169325280*B^23*tp^7*z^40*c^2-304030076*B^22*tp^6*z^41*c^2+3477840*B^26*tp^4*z^36*c^3-6593664*B^25*tp^6*z^40*c^3-3817440*B^25*tp^7*z^41*c^3+4415040*B^24*tp^6*z^42*c^3+21377136*B^25*tp^6*z^35*c^2-313280208*B^24*tp^5*z^36*c^2-17898800*B^23*tp^4*z^37*c^2-187435080*B^24*tp^6*z^37*c^2+292414312*B^23*tp^5*z^38*c^2+2001039660*B^22*tp^4*z^39*c^2+2385900*B^28*tp^4*z^32*c^3-4429260*B^27*tp^4*z^34*c^3-3817440*B^27*tp^5*z^35*c^3+6369264*B^26*tp^5*z^37*c^3-32652628*B^27*z^16*tp+480*B^34*z^2*tp+20592*B^33*z^4*tp-188648*B^32*z^6*tp+514680*B^31*z^8*tp-511040*B^30*z^10*tp-9957289600*B^19*z^32*tp-742400000000*B^7*tp^5*z^60+4003912000000*B^8*tp^4*z^57+1657928000000*B^9*tp^4*z^55+48384000000*B^8*tp^5*z^58+3387561800000*B^10*tp^4*z^53+4472320000000*B^7*tp^3*z^58-80*B^19*tp^17*z^48-30040*B^18*tp^15*z^48+4812800000000*B^5*tp^3*z^62-3476460*B^30*tp^2*z^11-21846720000000*B^6*tp^2*z^59-616*B^25*z^49*c^6+216*B^23*z^58*c^7+3318*B^26*z^47*c^6+7559*B^30*z^29*c^4-1121217000*B^14*tp^10*z^51+17760375480*B^18*tp^2*z^35-51409585160*B^19*tp^2*z^33-3341413790*B^20*tp^2*z^31-11740603050*B^16*tp^8*z^45-4334176700*B^16*tp^9*z^46+48892802000*B^14*tp^7*z^48+95200*B^21*tp^14*z^41-5305100*B^19*tp^12*z^43+817712*B^31*tp^3*z^10-11520000000000*z^65*B^3*tp^2-5938*B^27*c^5*z^40+155*B^28*c^6*z^43+104*B^26*c^7*z^52-3780878252*B^22*tp^2*z^27-86137672*B^27*tp^2*z^17-48961205*B^24*tp^2*z^23+54917015575*B^16*tp^2*z^39-18401873900*B^17*tp^2*z^37+2562216710*B^23*tp^2*z^25+667195864250*B^15*tp^2*z^41+1253095152500*B^13*tp^2*z^45-113702492*B^25*tp^2*z^21+551179182500*B^14*tp^2*z^43-8182474000000*B^9*tp^2*z^53+1580926149375*B^12*tp^2*z^47-1553532031250*B^11*tp^2*z^49-11853538460*B^18*z^34*tp-47409638550*B^17*z^36*tp-11520000000000*z^68*B^3*c+2304000000000*z^69*B^5*c^2+1029600*B^26*tp^9*z^26+106704312*B^25*tp^8*z^27-170068140*B^24*tp^8*z^29+915200*B^26*tp^10*z^27+27700816*B^25*tp^9*z^28-1633368440*B^19*tp^3*z^34-640640*B^25*tp^11*z^30-1487200*B^27*tp^8*z^23-102958856*B^26*tp^7*z^24-2519218856*B^23*tp^5*z^28+77241736*B^27*tp^6*z^21-142017260*B^26*tp^6*z^23-640640*B^29*tp^7*z^18+1441440*B^28*tp^7*z^20+915200*B^28*tp^8*z^21-1439412280*B^23*tp^4*z^27+1790980992*B^24*tp^5*z^26+173529180*B^25*tp^6*z^25-14878864*B^28*tp^6*z^19+31074395620*B^19*tp^6*z^37-38160591040*B^18*tp^5*z^38-208440301900*B^17*tp^4*z^39+9799062120*B^19*tp^7*z^38-22781664700*B^18*tp^6*z^39-73446502900*B^17*tp^5*z^40+201513967400*B^16*tp^5*z^42-8058239745*B^18*tp^8*z^41+16027464*B^25*tp^4*z^38*c^3+4453680*B^26*tp^6*z^38*c^3-4754208*B^25*tp^5*z^39*c^3-95362120*B^24*tp^4*z^40*c^3+210071712*B^23*tp^6*z^34*c+5822960*B^26*tp^9*z^31*c+5885880*B^25*tp^8*z^32*c-344007840*B^24*tp^7*z^33*c-3334912160*B^21*tp^4*z^36*c-978432*B^31*tp^5*z^17*c+13128276*B^21*tp^8*z^50*c^3-97776*B^21*tp^13*z^45*c-19493104*B^20*tp^11*z^45*c-180048*B^21*tp^11*z^48*c^2-48124488*B^20*tp^9*z^48*c^2+22960*B^21*tp^9*z^51*c^3-8316528000*B^16*tp^5*z^52*c^2+2592512000*B^17*tp^4*z^54*c^3-1023922000*B^17*tp^5*z^55*c^3-165118900*B^19*tp^4*z^55*c^4+15255700*B^19*tp^5*z^56*c^4+4681220*B^21*tp^4*z^56*c^5+296544*B^21*tp^5*z^57*c^5+2991049200*B^17*tp^6*z^51*c^2-295274120*B^19*tp^6*z^52*c^3+1692600*B^21*tp^12*z^44*c+544544*B^22*tp^12*z^42*c+1213344*B^22*tp^10*z^45*c^2-21633837900*B^16*tp^4*z^51*c^2-71233280*B^19*tp^10*z^46*c+1128688100*B^17*tp^8*z^48*c-230271420*B^19*tp^8*z^49*c^2+15487600*B^19*tp^11*z^47*c+790927720*B^18*tp^9*z^47*c-768788900*B^17*tp^9*z^49*c+33262860*B^19*tp^9*z^50*c^2-12344097800*B^16*tp^7*z^49*c+1173048640*B^18*tp^7*z^50*c^2+17472340000*B^15*tp^7*z^51*c-1304627000*B^17*tp^7*z^52*c^2+31987200*B^19*tp^7*z^53*c^3-49227344*B^20*tp^7*z^51*c^3+614087600*B^18*tp^5*z^53*c^3-21463320*B^20*tp^5*z^54*c^4-2582276500*B^15*tp^6*z^50*c-133469075000*B^13*tp^4*z^52*c-11507785000*B^15*tp^4*z^53*c^2+52699090000*B^14*tp^5*z^51*c-205454000000*B^13*tp^5*z^53*c+21884970000*B^15*tp^5*z^54*c^2-28891070400*B^16*tp^6*z^48*c-443200*B^25*tp^3*z^42*c^4-62538152*B^20*tp^10*z^44*c+2129431130*B^18*tp^8*z^46*c-450*z^73*B^19*c^8*tp^2-3600*z^74*c^8*B^18*tp-1800*z^75*c^8*B^18*tp^2+20*c^9*z^75*B^20*tp+10*c^9*z^76*B^20*tp^2+168*tp^15*z^54*B^20*c^2+1872960*B^29*z^22*tp*c^2+103608960*B^22*z^36*tp*c^2-8680*B^23*tp^5*z^58*c^6-240900*B^23*tp^8*z^51*c^4+481800*B^24*tp^7*z^48*c^4-26072200*B^17*tp^4*z^64*c^5+105120*B^19*tp^7*z^63*c^5-50960*B^23*tp^4*z^57*c^6+4340*B^22*tp^6*z^61*c^6-3440*B^21*tp^4*z^66*c^7+1166880*B^26*tp^7*z^39*c^3+840840*B^26*tp^9*z^36*c^2-198016*B^31*tp^6*z^18*c+322560000000*z^66*tp^3*B^8*c^2-144000*z^71*c^7*B^17*tp-20616*B^20*tp^12*z^51*c^2+23680000*B^15*tp^7*z^61*c^3+84084*B^28*tp^6*z^34*c^3-3072000*B^17*tp^7*z^62*c^4-194480*B^23*tp^10*z^48*c^3+287448*B^22*tp^5*z^55*c^5+486200*B^24*tp^9*z^45*c^3+30576*B^22*tp^5*z^60*c^6+234360*B^24*tp^5*z^51*c^5+145067050*B^16*tp^10*z^52*c-566160*B^18*tp^3*z^66*c^6+6784*B^20*tp^14*z^48*c-2520*B^21*tp^14*z^51*c^2+1081080*B^28*tp^7*z^30*c^2-28424150568*B^20*tp^3*z^37*c+6920940880*B^19*tp^3*z^39*c+3393936*B^30*tp^5*z^19*c+96271040*B^22*tp^3*z^43*c^3-34869858200*B^18*tp^3*z^41*c-106065755200*B^17*tp^3*z^43*c-136388224*B^22*tp^5*z^45*c^3+193063941400*B^16*tp^3*z^45*c+41400692000*B^15*tp^3*z^47*c+6632997600*B^17*tp^3*z^48*c^2-19196668000*B^16*tp^3*z^50*c^2-962004400*B^18*tp^3*z^51*c^3+2786784*B^30*tp^4*z^18*c-148196280000*B^15*tp^3*z^52*c^2-111507030*B^22*tp^8*z^43*c^2-3855720*B^23*tp^9*z^42*c^2-1000354620*B^19*tp^4*z^45*c^2+1404619588*B^20*tp^4*z^48*c^3-40731860*B^22*tp^4*z^49*c^4+471520*B^24*tp^4*z^50*c^5-3043463960*B^19*tp^6*z^42*c+3499737456*B^20*tp^5*z^44*c^2+2497599164*B^20*tp^6*z^45*c^2-3035932680*B^19*tp^5*z^46*c^2-219328120*B^21*tp^4*z^46*c^3-103611928*B^22*tp^6*z^46*c^3+115366872*B^21*tp^5*z^47*c^3+2068920*B^24*tp^5*z^46*c^4+13697600*B^23*tp^4*z^47*c^4+1587390*B^24*tp^6*z^47*c^4-239788192*B^21*tp^6*z^43*c^2+4934160*B^24*tp^7*z^43*c^3+2385900*B^24*tp^8*z^44*c^3-2654880*B^23*tp^7*z^45*c^3+28367976*B^23*tp^6*z^44*c^3-5431363336*B^21*tp^6*z^38*c+1560*B^22*tp^4*z^64*c^7-3083704*B^20*tp^5*z^59*c^5+51480*B^28*tp^8*z^31*c^2-5542924*B^20*tp^4*z^58*c^5-234360*B^25*tp^4*z^48*c^5-481800*B^27*tp^4*z^39*c^4-2120000*B^17*tp^9*z^59*c^3+643440000*B^15*tp^3*z^62*c^4+540*c^8*z^66*B^22*tp-7226180000*B^14*tp^4*z^60*c^3-634302*B^20*tp^2*z^61*c^6-720317500*B^15*tp^2*z^61*c^4+277161050*B^18*tp^2*z^55*c^4+749961000*B^17*tp^2*z^57*c^4-77210625000*B^13*tp^2*z^55*c^2-567902100000*B^12*tp^2*z^57*c^2-91200724250*B^16*tp^2*z^44*c+318120*B^30*tp^2*z^26*c^3+2258404*B^27*tp^2*z^32*c^3+340155*B^28*tp^2*z^35*c^4+7522096*B^21*tp^3*z^55*c^5+2548*B^32*tp^2*z^22*c^3+5610*B^30*tp^2*z^31*c^4-80300*B^29*tp^2*z^33*c^4+480*B^34*tp^2*z^13*c^2+342958608*B^22*tp^2*z^37*c^2-27259240*B^23*tp^2*z^40*c^3+3210560*B^25*tp^2*z^41*c^4-66960*B^27*tp^2*z^42*c^5+70282800000*B^12*tp^2*z^62*c^3-2856070000*B^14*tp^2*z^63*c^4+55169100*B^16*tp^2*z^64*c^5-5093105000*B^15*tp^2*z^56*c^3-35458380*B^19*tp^2*z^58*c^5+38740145000*B^14*tp^2*z^58*c^3+41676240*B^18*tp^2*z^60*c^5-6880*B^23*tp^2*z^60*c^7+18932875600*B^17*tp^7*z^42-62922032500*B^15*tp^5*z^44+632448860*B^18*tp^9*z^42-19907825600*B^16*tp^7*z^44+8915608*B^21*tp^12*z^39-2865408*B^30*tp^4*z^13-9600*B^33*tp^3*z^6+45600*B^32*tp^3*z^8+343869968*B^26*tp^3*z^20-632668356*B^25*tp^3*z^22+502715140*B^24*tp^3*z^24+396129800*B^23*tp^3*z^26-6252136*B^30*tp^3*z^12+14507120*B^29*tp^3*z^14-16712800*B^28*tp^3*z^16-8779077400*B^22*tp^3*z^28+9587894368*B^21*tp^3*z^30-7096447776*B^20*tp^3*z^32+19531720*B^29*tp^4*z^15+7456176*B^29*tp^5*z^16-41860580*B^28*tp^4*z^17-44658952*B^28*tp^5*z^18+50582300*B^27*tp^4*z^19+88554120*B^27*tp^5*z^20-109424480*B^26*tp^5*z^22+349440*B^30*tp^6*z^15-1004640*B^29*tp^6*z^17-2209007887500*B^12*tp^3*z^48+134300055360*B^18*tp^3*z^36-11913315300*B^17*tp^3*z^38+160000185500*B^16*tp^3*z^40-929224176000*B^14*tp^3*z^44-620035697500*B^13*tp^3*z^46-3754811544*B^21*tp^6*z^33+172870500*B^23*tp^8*z^31+349440*B^24*tp^12*z^33-343200*B^25*tp^10*z^29+11074012000000*B^9*tp*z^52+1735680000000*B^6*tp^3*z^60-90*c^8*z^67*B^21+180019119000*B^15*tp^3*z^42+175994720*B^25*tp^7*z^26-1029600*B^27*tp^9*z^24-28509624*B^26*tp^8*z^25-1749578010*B^22*tp^4*z^29-539422920*B^19*tp^10*z^41+12070336150*B^17*tp^8*z^43+1920912*B^21*tp^13*z^40-1852640*B^20*tp^11*z^40-146327280*B^19*tp^11*z^42+4507192650*B^17*tp^9*z^44+288257528000*B^14*tp^5*z^46+588554015000*B^13*tp^4*z^47-145600*B^31*tp^5*z^12-184800*B^31*tp^4*z^11+509600*B^30*tp^5*z^14+44800*B^32*tp^4*z^9-222836*z^25*B^27*c^2-944000*B^15*tp^13*z^52+3556000*B^16*tp^13*z^50+8000*B^17*tp^15*z^50+3699840000000*B^7*tp^4*z^59-993056000000*B^8*tp^3*z^56-218400*B^22*tp^13*z^38+476578800*B^24*tp^6*z^27+102302040*B^26*tp^4*z^21-1456*B^27*c^6*z^45-688*B^25*c^7*z^54+717617290000*B^13*tp^5*z^48-215371228300*B^16*tp*z^38-127404872500*B^14*tp*z^42-125390017500*B^15*tp*z^40+7320842550000*B^10*tp*z^50+285803201250*B^13*tp*z^44+2279003037500*B^12*tp*z^46+3864613987500*B^11*tp*z^48-576416440*B^21*tp^9*z^36-74778660*B^22*tp^10*z^35+2351403251*B^20*tp^8*z^37-2044102420*B^19*tp^8*z^39-23145184360*B^18*tp^7*z^40+188608*B^26*tp^2*z^44*c^5+6570*B^28*tp^2*z^40*c^5-710160*B^29*tp^2*z^28*c^3+4340*B^26*tp^2*z^49*c^6+2294260*B^23*tp^2*z^50*c^5+784112*B^21*tp^2*z^59*c^6+4642468400000*B^10*tp^2*z^56*c+34408968*B^27*tp^2*z^27*c^2+228544*B^32*tp^2*z^12*c-606592000000*tp^2*z^65*B^8*c^2+12049700000*B^15*tp^3*z^57*c^3-96320*tp^5*z^68*B^18*c^6-174720*tp^7*z^65*B^18*c^5+744*tp^4*z^68*B^20*c^7-440320000000*tp^4*z^66*B^6*c+880*B^19*tp^15*z^51*c-918400*B^17*tp^3*z^68*c^6-406600*B^18*tp^13*z^51*c+458100*B^19*tp^12*z^53*c^2-16060*B^21*tp^10*z^57*c^4+1133620*B^19*tp^10*z^56*c^3-392*B^21*tp^13*z^55*c^3-29655700*B^17*tp^10*z^55*c^2-840840*B^29*tp^6*z^27*c^2+17640*B^22*tp^13*z^48*c^2+2176*B^22*tp^15*z^45*c+20320*B^19*tp^3*z^69*c^7-57840*B^21*tp^11*z^53*c^3-99008*B^25*tp^12*z^36*c-1081080*B^27*tp^8*z^33*c^2-674520*B^25*tp^6*z^45*c^4-1166880*B^27*tp^6*z^36*c^3+113792000000*tp^2*z^64*B^11*c^3-770560000000*tp^4*z^64*B^7*c-9632000000*tp^4*z^66*B^11*c^3-156240*B^23*tp^6*z^54*c^5-17520*B^23*tp^7*z^55*c^5+30660*B^24*tp^6*z^52*c^5+7280*B^32*tp^4*z^19*c^2+42560*B^22*tp^3*z^58*c^6+50960*B^24*tp^3*z^54*c^6+6880*B^22*tp^3*z^63*c^7-17520*B^27*tp^3*z^43*c^5-8680*B^25*tp^3*z^52*c^6-851424*B^20*tp^3*z^62*c^6+16262400000*B^12*tp^5*z^60*c^2-1330560000000*B^9*tp^3*z^59*c+76776000*B^16*tp^5*z^62*c^4-486200*B^29*tp^4*z^30*c^3-229320*B^31*tp^4*z^21*c^2+4042240000000*tp^2*z^64*B^6*c+7563520000000*tp^2*z^62*B^7*c+318120*B^22*tp^10*z^50*c^3+32032*B^26*tp^10*z^37*c^2-67320*B^25*tp^7*z^46*c^4-96096*B^27*tp^7*z^37*c^3+11440*B^20*tp^13*z^52*c^2+2548*B^22*tp^12*z^52*c^3+7280*B^24*tp^12*z^43*c^2+99008*B^32*tp^5*z^15*c-76440*B^23*tp^12*z^45*c^2+66960*B^22*tp^7*z^57*c^5+766320*B^22*tp^7*z^52*c^4+1268960000*B^15*tp^6*z^60*c^3+109713493000*B^14*tp^6*z^52*c+13318400000*B^12*tp^7*z^57*c-11136000000*B^11*tp^7*z^59*c-21713000000*B^13*tp^6*z^54*c+101230800000*B^12*tp^6*z^56*c+130614400000*B^11*tp^6*z^58*c+109621432500*B^14*tp^4*z^55*c^2-624*B^25*tp*z^55*c^7-2976*B^23*tp*z^59*c^7-3701632000000*B^9*tp*z^57*c-3121927200000*B^10*tp*z^55*c-1806144487500*B^12*tp*z^51*c-3584*B^35*tp*z^5*c+16720*B^34*tp*z^7*c+10656340*B^22*tp*z^46*c^4-29850310000*B^14*tp*z^57*c^3-8736000000*tp^6*z^63*B^11*c^2-244608000000*tp^4*z^62*B^8*c-21840000*tp^6*z^65*B^15*c^4-17472*B^31*tp^5*z^22*c^2+339804000*B^15*tp^10*z^54*c+26409600*B^16*tp^3*z^65*c^5+480*B^22*tp^14*z^49*c^2+6570*B^22*tp^8*z^58*c^5-8840*B^21*tp^12*z^54*c^3+84084*B^26*tp^8*z^40*c^3-36792*B^25*tp^5*z^49*c^5-67320*B^27*tp^5*z^40*c^4-272*B^21*tp^16*z^48*c+35022224*B^25*tp^2*z^36*c^3-15332710*B^24*tp^2*z^43*c^4-10848780*B^28*tp^2*z^25*c^2-18610828*B^26*tp^2*z^34*c^3+8736000*tp^7*z^64*B^16*c^4-7705600000*tp^4*z^68*B^10*c^3+481600000*tp^4*z^69*B^12*c^4-19264000*tp^4*z^70*B^14*c^5-649600000*tp^4*z^64*B^12*c^3+2637600*tp^4*z^66*B^16*c^5-14560*tp^6*z^69*B^18*c^6+6720*B^24*tp*z^52*c^6+10192*B^26*tp*z^48*c^6+3440*B^24*tp*z^57*c^7-53888*B^27*tp*z^41*c^5-1460*B^29*tp*z^37*c^5+139992*B^30*tp*z^25*c^3-1240*B^27*tp*z^46*c^6-684920*B^24*tp*z^47*c^5-354592*B^22*tp*z^56*c^6-3465518800000*B^11*tp*z^53*c-392*B^33*tp*z^19*c^3-1020*B^31*tp*z^28*c^4+16060*B^30*tp*z^30*c^4-64*B^35*tp*z^10*c^2-736720*B^26*tp*z^38*c^4+122621180*B^20*tp^3*z^52*c^4-398879000*B^17*tp^3*z^58*c^4+16740*B^28*tp*z^39*c^5-53874800000*B^13*tp*z^59*c^3+2632105000*B^15*tp*z^60*c^4-67991000*B^17*tp*z^61*c^5-5461906000*B^16*tp*z^53*c^3+12658516*B^20*tp*z^55*c^5-32153610000*B^15*tp*z^55*c^3-33634560*B^19*tp*z^57*c^5-772988312500*B^13*tp*z^49*c-436853670000*B^14*tp*z^47*c+83637456000*B^15*tp*z^45*c+2016000*z^70*c^6*B^16*tp^3-6689200000*tp^2*z^65*B^13*c^4+266292900*B^18*tp^4*z^57*c^4-11512911350*B^16*tp^6*z^53*c^2+29476520000*B^14*tp^5*z^56*c^2+126510400*B^18*tp^5*z^58*c^4+14018700000*B^13*tp^4*z^57*c^2-94971000*B^17*tp^4*z^59*c^4+4177595000*B^15*tp^6*z^55*c^2-36052800000*B^13*tp^5*z^58*c^2-98770000*B^17*tp^5*z^60*c^4-385172000*B^17*tp^8*z^53*c^2-246330*B^21*tp^8*z^55*c^4+11697960*B^19*tp^10*z^51*c^2-29836800000*B^10*tp^3*z^62*c^2-64*B^21*tp^15*z^52*c^2+76440*B^32*tp^3*z^18*c^2+81588000*B^16*tp^9*z^56*c^2+1712*B^20*tp^15*z^49*c+38104080*B^27*tp^3*z^28*c^2-105899592*B^26*tp^3*z^30*c^2+97574512*B^25*tp^3*z^32*c^2-5340520*B^24*tp^3*z^34*c^2-2010580*B^23*tp^10*z^43*c^2-42065756640*B^18*tp^5*z^43*c+51714876800*B^17*tp^4*z^44*c+97648*B^21*tp^3*z^60*c^6+1283614400000*B^11*tp^3*z^55*c+407334000000*B^12*tp^3*z^53*c+11318720*B^21*tp^6*z^53*c^4+322400*B^21*tp^7*z^54*c^4+195819104100*B^16*tp^4*z^46*c+654500*B^24*tp^4*z^45*c^4-469000*B^23*tp^5*z^48*c^4-33976650000*B^14*tp^3*z^54*c^2+659910000*B^16*tp^3*z^55*c^3-177320400000*B^13*tp^3*z^56*c^2-110940602*B^20*tp^8*z^47*c^2+10640*B^32*z^11*tp*c-8605608*B^26*z^33*tp*c^3+1177498288*B^21*z^33*tp*c-2717666544*B^22*z^31*tp*c-74535992*B^23*z^34*tp*c^2+3202072*B^25*z^35*tp*c^3-28100*B^27*z^36*tp*c^4+21715460*B^20*tp*z^50*c^4+196247976*B^22*tp*z^41*c^3+5779200*tp^5*z^67*B^16*c^5+688*tp^5*z^69*B^20*c^7+3963360*B^19*tp^3*z^59*c^5-4486389592*B^20*tp*z^40*c^2-21474320*B^18*tp*z^59*c^5-14448000*tp^4*z^68*B^15*c^5-366266600*B^19*tp^3*z^54*c^4+116816*B^20*tp*z^60*c^6-103629878*B^21*tp*z^48*c^4-1080037800*B^18*tp*z^49*c^3+674520*B^26*tp^5*z^42*c^4+586560*B^22*tp^11*z^46*c^2-1240*B^21*tp^7*z^64*c^6-1460*B^21*tp^9*z^61*c^5-45760*B^29*tp^7*z^28*c^2+32032*B^30*tp^6*z^25*c^2+1072*B^22*tp*z^61*c^7+71310806500*B^16*tp*z^43*c+50607058480*B^18*tp*z^39*c+8672*B^21*tp*z^63*c^7+216300120*B^20*tp*z^45*c^3+49079440*B^21*tp*z^43*c^3-7987514200*B^18*tp*z^44*c^2-2568536100*B^19*tp*z^42*c^2-172*B^23*tp*z^64*c^8-799084000*B^17*tp*z^51*c^3-27720000*tp^4*z^65*B^14*c^4+481600*tp^4*z^71*B^16*c^6+392781760*B^18*tp^7*z^45*c+298538056*B^20*tp^7*z^46*c^2+17634483200*B^17*tp^7*z^47*c-1563910320*B^19*tp^7*z^48*c^2+61507808*B^21*tp^7*z^49*c^3-23039904*B^22*tp^7*z^47*c^3+319261384*B^20*tp^5*z^49*c^3-15235360*B^22*tp^5*z^50*c^4+27581359400*B^17*tp^6*z^46*c-135771071000*B^15*tp^4*z^48*c+14483614800*B^17*tp^4*z^49*c^2-32730334200*B^16*tp^5*z^47*c-196406178000*B^15*tp^5*z^49*c+21543464100*B^17*tp^5*z^50*c^2-25986538860*B^18*tp^6*z^44*c+27343020800*B^17*tp^5*z^45*c+15927280440*B^19*tp^3*z^44*c^2-1036929552*B^21*tp^3*z^45*c^3-907080*B^27*tp^3*z^38*c^4+1204080*B^26*tp^3*z^40*c^4-8243200*B^24*tp^3*z^44*c^4+31707080*B^23*tp^3*z^46*c^4-17270875320*B^18*tp^3*z^46*c^2+866472872*B^20*tp^3*z^47*c^3-766702320*B^19*tp^3*z^49*c^3-24579200*B^22*tp^3*z^48*c^4+22187684*B^21*tp^3*z^50*c^4-377216*B^25*tp^3*z^47*c^5+305480*B^24*tp^3*z^49*c^5+86880*B^23*tp^3*z^51*c^5-155184920*B^22*tp^9*z^39*c-17266548*B^21*tp^8*z^40*c-48453900*B^22*tp^10*z^40*c+162633520*B^21*tp^9*z^41*c+4048474448*B^20*tp^7*z^41*c+1685360816*B^20*tp^8*z^42*c-3817184000*B^19*tp^7*z^43*c-242581968*B^22*tp^7*z^42*c^2+9481472*B^28*tp^6*z^24*c-7413120*B^27*tp^8*z^28*c-2745600*B^26*tp^7*z^29*c+333070848*B^25*tp^6*z^30*c-1767477856*B^23*tp^5*z^33*c-414257520*B^24*tp^6*z^32*c-2562560*B^27*tp^9*z^29*c+11105952*B^26*tp^8*z^30*c+136144800*B^25*tp^7*z^31*c+3143196100*B^22*tp^4*z^34*c+1629628*B^30*tp^4*z^23*c^2-4395820*B^29*tp^4*z^25*c^2+5445000*B^28*tp^4*z^27*c^2+6361740*B^27*tp^4*z^29*c^2-90364590*B^26*tp^4*z^31*c^2+217411488*B^25*tp^4*z^33*c^2-201079700*B^24*tp^4*z^35*c^2-3259256*B^29*tp^5*z^26*c^2+7996560*B^28*tp^5*z^28*c^2+4888884*B^28*tp^6*z^29*c^2-10802220*B^27*tp^6*z^31*c^2-13417536*B^26*tp^5*z^32*c^2-5587296*B^27*tp^7*z^32*c^2+12147696*B^26*tp^6*z^33*c^2+152411328*B^25*tp^5*z^34*c^2+406088160*B^23*tp^7*z^35*c+1793792*B^26*tp^10*z^32*c-8147568*B^25*tp^9*z^33*c-127235460*B^24*tp^8*z^34*c-4510351240*B^21*tp^5*z^37*c+2393756288*B^22*tp^6*z^36*c+4888884*B^26*tp^8*z^35*c^2-11471328*B^25*tp^7*z^36*c^2-15996921076*B^20*tp^4*z^38*c+305760*B^30*tp^3*z^17*c+1442744320*B^22*tp^3*z^33*c-48844552*B^26*tp^3*z^25*c+6520554704*B^21*tp^3*z^35*c-592592*B^31*tp^3*z^20*c^2-1002691840*B^23*tp^3*z^36*c^2+1743040*B^30*tp^3*z^22*c^2-2231760*B^29*tp^3*z^24*c^2-2251920*B^28*tp^3*z^26*c^2+1466580240*B^20*tp^3*z^42*c^2+2353068040*B^19*tp*z^47*c^3+1346739500*B^17*tp*z^56*c^4+609560*B^19*tp*z^62*c^6+240800*tp^4*z^69*B^17*c^6+10240000000000*z^69;

f:=3001320*B^14*tp^5*z^23*c-2940*tp^6*z^39*B^14*c^4+5280*tp^7*z^35*B^14*c^3+88*B^11*tp*z^60*c^8-1826790272*B^10*tp^3*z^29*c-219630044*B^11*tp^3*z^32*c^2-12717280*B^12*tp^3*z^35*c^3+5827686400*B^9*tp^2*z^30*c+936695552*B^10*tp^2*z^33*c^2+80159696*B^11*tp^2*z^36*c^3+5128*B^19*tp*z^14*c^2+176*B^20*tp*z^17*c^3+2809296*B^13*tp^5*z^30*c^2-201850880*z^51*c^4*B^6*tp^2-10092544*z^54*c^5*B^7*tp^2-315392*z^57*c^6*B^8*tp^2+3852496*B^12*tp^2*z^39*c^4+1430*tp^9*z^27*B^14*c-99455336448*z^43*c^2*B^4-14445182976*z^46*c^3*B^5-1348730880*z^49*c^4*B^6-83951616*z^52*c^5*B^7-3483648*z^55*c^6*B^8-92928*z^58*c^7*B^9-1446*z^61*c^8*B^10-4294967296*tp^5*z^40*B^3+8589934592*tp^4*z^41*B^2+2112*tp^11*z^30*B^11+6291456*tp^9*z^40*B^5-16777216*tp^8*z^41*B^4+7405568*tp^9*z^36*B^7+25216*tp^11*z^34*B^9-384*tp^12*z^33*B^10-33030144*tp^8*z^37*B^6-71303168*tp^7*z^38*B^5+956039168*tp^6*z^35*B^6+128347136*tp^6*z^31*B^8-12446336*tp^6*z^23*B^12-4294967296*z^38*tp^3*B^3-9980215296*z^32*c*B^7-36432*tp^8*z^42*B^11*c^3-13893632*tp^7*z^41*B^6*c-163840*tp^7*z^44*B^7*c^2+160*B^13*tp^2*z^52*c^7-420*tp^5*z^54*B^11*c^6-8316*B^16*tp^6*z^25*c^2+3432*B^16*tp^7*z^21*c+271152*B^15*tp^5*z^26*c^2+7392*B^16*tp^5*z^29*c^3-1906884*B^14*tp^4*z^27*c^2-756*B^15*tp^4*z^40*c^5+12*B^12*tp^2*z^59*c^8+153600*tp^7*z^47*B^8*c^3+15040*tp^7*z^50*B^9*c^4+572*tp^7*z^53*B^10*c^5-8116*tp^10*z^41*B^10*c^2-124544*tp^10*z^38*B^9*c+3304*tp^11*z^37*B^10*c+1961984*tp^9*z^39*B^8*c-712964571136*z^37*B^2-6291456*tp^8*z^44*B^5*c-tp^8*z^59*B^10*c^6-96*tp^8*z^56*B^9*c^5+80*tp^4*z^58*B^11*c^7-420*B^15*tp*z^42*c^6+1440*B^17*tp*z^28*c^4-604*B^16*tp*z^35*c^5-1701953536*z^35*c^2*B^8-154057728*z^38*c^3*B^9-7565280*z^41*c^4*B^10-160454*z^44*c^5*B^11+1614*z^47*c^6*B^12+144*z^50*c^7*B^13-3840*tp^8*z^53*B^8*c^4+835456*B^16*z^9+905379840*B^10*z^21+16673760*B^14*z^13+173471488*B^12*z^17+758251520*z^25*B^8+128*B^20*z-384*B^20*tp^2*z^3+2112*B^19*tp^3*z^6+2*B^14*z^53*c^8+11644*z^29*c^4*B^16+58903808*B^12*z^27*c^2+390842023936*B^3*tp*z^36+5133808*B^13*z^30*c^3+3820926*B^15*z^16*c+21969792*B^14*z^15*tp^2+458752*tp^4*z^56*B^7*c^5-1879048192*tp^5*z^43*B^4*c-352321536*tp^5*z^46*B^5*c^2-36700160*tp^5*z^49*B^6*c^3-2293760*tp^5*z^52*B^7*c^4+56*B^15*tp^3*z^44*c^6-27300*B^18*tp^2*z^17*c^2-880*B^19*tp^2*z^20*c^3-156*B^21*tp^2*z^6*c-10648*B^19*tp^2*z^10*c-594*B^20*tp^2*z^13*c^2-92400*B^17*tp^4*z^16*c+572*B^20*tp^3*z^9*c+1980*B^19*tp^3*z^16*c^2+194304*tp^9*z^42*B^9*c^2+8528*tp^9*z^45*B^10*c^3-11796480*tp^8*z^40*B^7*c-1658880*tp^8*z^43*B^8*c^2-136*B^21*z^4*c-822*B^18*z^15*c^2-464*B^19*z^18*c^3-14*B^20*c^4*z^21+6500*z^36*c^5*B^15-188978561024*z^39*tp^2*B^2-100132716544*z^36*c*B^5-21727477760*z^39*c^2*B^6-2693873664*z^42*c^3*B^7-208736000*z^45*c^4*B^8-10350688*z^48*c^5*B^9-320769*z^51*c^6*B^10-5680*z^54*c^7*B^11+11435008*tp^7*z^26*B^11-7040*tp^10*z^27*B^12-6990560*tp^8*z^29*B^10+46512768*tp^7*z^30*B^9+2754752*tp^9*z^32*B^9-25376256*tp^8*z^33*B^8+38273024*tp^7*z^34*B^7-115200*tp^8*z^46*B^9*c^3-3960*tp^8*z^49*B^10*c^4+440401920*tp^6*z^42*B^5*c-44800*z^56*c^6*B^9*tp^3-912*z^59*c^7*B^10*tp^3-94489280512*z^42*c*B^3*tp^2-20669530112*z^45*c^2*B^4*tp^2-2583691264*z^48*c^3*B^5*tp^2+56*B^13*tp^5*z^50*c^6+140*B^13*tp^4*z^44*c^5-1400*B^13*tp^3*z^48*c^6-132200*B^12*tp^3*z^45*c^5+647808*B^12*tp^5*z^37*c^3-1291845632*z^44*c^2*B^5*tp^3-212860928*z^47*c^3*B^6*tp^3-20643840*z^50*c^4*B^7*tp^3-1232896*z^53*c^5*B^8*tp^3+140*B^19*tp*z^24*c^4-160*B^12*tp^3*z^55*c^7+277060*B^12*tp^4*z^41*c^4+38280*B^18*tp^3*z^13*c+2574*B^18*tp^5*z^15*c+753648*B^16*tp^3*z^17*c+86880*B^17*tp^3*z^20*c^2-17176*B^11*tp^3*z^52*c^6+99700*B^11*tp^4*z^48*c^5-80*B^14*tp*z^49*c^7+16804*B^12*tp^2*z^49*c^6+68812800*tp^6*z^45*B^6*c^2+5734400*tp^6*z^48*B^7*c^3+268800*tp^6*z^51*B^8*c^4+6720*tp^6*z^54*B^9*c^5+270204928*tp^6*z^38*B^7*c+28370944*tp^6*z^41*B^8*c^2+1206016*tp^6*z^44*B^9*c^3+92113516*B^13*z^22*tp^2*c+89472*B^15*tp^2*z^28*c^3-7200*B^16*tp^2*z^31*c^4-216*B^17*tp^2*z^34*c^5-1430*B^19*tp^4*z^12*c-4455*B^18*tp^4*z^19*c^2-28*B^16*tp^2*z^41*c^6+756*B^14*tp^5*z^43*c^5-133728*B^15*tp^4*z^30*c^3-2940*B^16*tp^4*z^33*c^4+8049120*B^13*tp^2*z^32*c^3+218820*B^14*tp^2*z^35*c^4+1428*B^15*tp^2*z^38*c^5+4294967296*tp^4*z^44*B^3*c+939524096*tp^4*z^47*B^4*c^2+117440512*tp^4*z^50*B^5*c^3+9175040*tp^4*z^53*B^6*c^4-127829856*B^13*z^16*tp+6715639*B^14*z^23*c^2-37666944*B^13*z^18*tp^3+421548736*B^12*z^19*tp^2-1215224832*B^11*z^20*tp-6620800*B^15*z^12*tp+358731776*B^11*z^24*c+29215872*B^12*z^21*tp^4+3629238784*B^10*z^23*tp^2-5739708416*B^9*z^24*tp+578846720*B^9*z^28*c+153234432*B^10*z^31*c^2+20448384*B^11*z^34*c^3+1547826*B^12*z^37*c^4-772304576*B^11*z^22*tp^3+896*B^19*tp*z^4-18304*B^18*tp^2*z^7+406704*B^15*z^26*c^3+70*B^16*z^39*c^6+100*B^17*z^32*c^5-44446080*tp^6*z^27*B^10+29568*tp^7*z^18*B^15+54267616*B^13*z^20*c+1119852864*B^11*z^26*tp^2*c-28725494*B^14*z^19*tp*c-46384348*B^13*z^26*tp*c^2-377703296*B^12*z^23*tp*c-161451500*B^12*z^25*tp^3*c-2243653632*B^10*z^27*tp*c+136266186*B^12*z^29*tp^2*c^2-364230400*B^11*z^30*tp*c^2-31440848*B^12*z^33*tp*c^3+8225030144*z^40*c*B^5*tp^4+1578762240*z^43*c^2*B^6*tp^4+168263680*z^46*c^3*B^7*tp^4-1595200*z^48*c^4*B^9*tp^5-40100*z^51*c^5*B^10*tp^5+5277483008*B^6*tp*z^45*c^3+410583040*B^7*tp*z^48*c^4+20443136*B^8*tp*z^51*c^5-688*B^12*tp*z^53*c^7+40320*B^13*tp^5*z^40*c^4-1484*B^14*tp^3*z^41*c^5-113064*B^11*tp^5*z^44*c^4-54*B^11*tp^8*z^52*c^5-77864*B^15*tp*z^32*c^4+140*B^11*tp^9*z^48*c^4+1050*B^14*tp^2*z^45*c^6-151872*tp^6*z^36*B^13*c^3-195888*tp^6*z^22*B^15*c-3447024*tp^6*z^26*B^13*c-285096*tp^6*z^29*B^14*c^2-1549548*tp^8*z^32*B^11*c+177936*tp^7*z^25*B^14*c+213600*tp^7*z^32*B^13*c^2+636160*B^9*tp*z^54*c^6+11312*B^10*tp*z^57*c^7-86016*tp^5*z^55*B^8*c^5-70*B^14*tp^4*z^47*c^6-403865600*z^42*c^2*B^7*tp^5-33843200*z^45*c^3*B^8*tp^5+194615705600*B^4*tp*z^39*c+42396024832*B^5*tp*z^42*c^2+2044*tp^6*z^47*B^10*c^4-1316*tp^6*z^50*B^11*c^5-20349336*tp^6*z^30*B^11*c-117480*tp^8*z^28*B^13*c-111780*tp^8*z^35*B^12*c^2+70*tp^6*z^57*B^10*c^6-2775528*tp^6*z^33*B^12*c^2+54*B^18*tp*z^31*c^5+8*B^17*tp*z^38*c^6+1050*B^12*tp^4*z^51*c^6+1260*B^12*tp^5*z^47*c^5-2570321920*z^39*c*B^6*tp^5-1522464*B^13*tp*z^36*c^4-630*tp^8*z^45*B^12*c^4-25344*tp^8*z^21*B^14+1174405120*tp^6*z^39*B^4-25344*tp^6*z^15*B^16-21028077568*B^7*tp^3*z^30+22979674112*B^6*tp^2*z^31-7745044480*B^7*tp*z^28+105600*B^17*tp^3*z^10-337920*B^16*tp^4*z^13+701184*B^15*tp^5*z^16+18354274304*z^37*tp^4*B^4+67764*z^40*c^5*B^13+1606*z^43*c^6*B^14-10*z^64*c^9*B^11-687194767360*z^44*c*B-193273528320*z^47*c^2*B^2-32212254720*z^50*c^3*B^3+16*B^15*z^46*c^7+61813555200*B^5*tp*z^32-1005312*B^14*tp^6*z^19+1022208*B^13*tp^7*z^22-739200*B^12*tp^8*z^25-9*B^22*c^2*z^7+15840*tp^9*z^24*B^13-635904*tp^10*z^35*B^8-5972548608*B^9*tp^3*z^26+15079374848*B^8*tp^2*z^27-3523215360*z^53*c^4*B^4-264241152*z^56*c^5*B^5-13762560*z^59*c^6*B^6-491520*z^62*c^7*B^7-11520*z^65*c^8*B^8-160*z^68*c^9*B^9-z^71*c^10*B^10-7040*B^18*tp^4*z^9+15840*B^17*tp^5*z^12+373120*B^11*tp^9*z^28-3804992*B^14*z^17*tp^4+250616*B^14*z^33*c^4-44*z^57*c^8*B^12-120*B^18*z^25*c^4-6*B^19*c^5*z^28-B^18*c^6*z^35+7552*z^22*c^3*B^17+687194767360*z^40*tp*B-399431958528*z^40*c*B^3-35280*B^14*tp^4*z^37*c^4-19356*B^11*tp*z^50*c^6+3990863872*B^7*tp*z^38*c^2+330120192*B^8*tp*z^41*c^3+12836320*B^9*tp*z^44*c^4+5510*B^10*tp*z^47*c^5-4324655104*B^8*tp*z^31*c-981522432*B^9*tp*z^34*c^2-119509248*B^10*tp*z^37*c^3-8516772*B^11*tp*z^40*c^4-357468*B^12*tp*z^43*c^5+98600*B^13*tp^2*z^42*c^5-327040*B^13*tp^4*z^34*c^3-329840*B^13*tp^3*z^38*c^4+2780592*tp^7*z^29*B^12*c+55000*tp^9*z^31*B^12*c+15595176*tp^7*z^33*B^10*c+1834416*tp^7*z^36*B^11*c^2+10754560*z^49*c^4*B^8*tp^4+14336*tp^4*z^59*B^8*c^6+256*tp^4*z^62*B^9*c^7-1792*tp^5*z^58*B^9*c^6+8*B^11*tp^7*z^56*c^6-8048857088*B^8*tp^3*z^33*c-1282555136*B^9*tp^3*z^36*c^2-108906480*B^10*tp^3*z^39*c^3-5197664*B^11*tp^3*z^42*c^4+24521867264*B^6*tp*z^35*c-8*B^13*tp*z^56*c^8+11379703808*B^7*tp^2*z^34*c+2377460736*B^8*tp^2*z^37*c^2+272536704*B^9*tp^2*z^40*c^3+18557106*B^10*tp^2*z^43*c^4+751836*B^11*tp^2*z^46*c^5-26*tp^12*z^36*B^11*c+171360*B^14*tp^5*z^33*c^3+19232*B^18*z^5-201880240128*z^33*B^4-45184*B^16*tp*z^25*c^3-39220*B^14*tp*z^39*c^5-8216*B^13*tp*z^46*c^6+1570104*B^15*z^18*tp^2*c+6500436*B^14*z^25*tp^2*c^2-677224*B^16*z^15*tp*c-2166408*B^15*z^22*tp*c^2-241416*B^14*z^21*tp^3*c-9*tp^12*z^43*B^10*c^2+156*tp^11*z^33*B^12*c+108*tp^11*z^40*B^11*c^2-176*tp^10*z^44*B^11*c^3-288*tp^12*z^40*B^9*c+3528*B^15*tp^5*z^36*c^4-2775613440*B^7*tp^3*z^40*c^2-305039360*B^8*tp^3*z^43*c^3-20048960*B^9*tp^3*z^46*c^4-788340*B^10*tp^3*z^49*c^5-13979877376*B^6*tp^3*z^37*c-8*tp^3*z^62*B^11*c^8-14810087424*B^5*tp^2*z^38*c-1936588800*B^6*tp^2*z^41*c^2-80642048*B^7*tp^2*z^44*c^3+6197760*B^8*tp^2*z^47*c^4-572*tp^10*z^30*B^13*c-594*tp^10*z^37*B^12*c^2+2*tp^13*z^39*B^10*c+12288*tp^11*z^41*B^8*c+768*tp^11*z^44*B^9*c^2+16*tp^11*z^47*B^10*c^3-229376*tp^10*z^42*B^7*c-2778736*B^14*z^29*tp*c^3+16099272*tp^5*z^27*B^12*c+131448*tp^5*z^34*B^11*c^2-80433406*tp^5*z^31*B^10*c+1757040352*tp^4*z^32*B^9*c+32*tp^13*z^36*B^9+65536*tp^11*z^38*B^7-127040*B^17*z^8*tp+100504*B^17*z^12*c+212352*B^16*z^11*tp^2+300652*B^16*z^19*c^2+632320*B^15*z^14*tp^3+5814023936*tp^4*z^29*B^8+8885632*tp^5*z^20*B^13-30052188160*B^5*tp^3*z^34-6815744000*z^36*tp^5*B^5-917504*tp^10*z^39*B^6+838882144*tp^4*z^25*B^10+9088128*tp^5*z^24*B^11-516851680*tp^5*z^28*B^9-3296919552*tp^5*z^32*B^7+16424370176*tp^4*z^33*B^6-125312*tp^10*z^31*B^10-41641050112*B^4*tp^2*z^35-1676*B^19*z^8*c-436*B^20*z^11*c^2-16*B^21*c^3*z^14-2304*tp^12*z^37*B^8-24467472384*z^29*B^6-701056*tp^6*z^34*B^9*c-5204372*tp^6*z^37*B^10*c^2-646016*tp^6*z^40*B^11*c^3+1980*tp^9*z^34*B^13*c^2-2640*tp^8*z^38*B^13*c^3+2640*B^18*tp^3*z^23*c^3+7128*B^17*tp^5*z^22*c^2+157872*B^16*tp^5*z^19*c-3432*B^17*tp^6*z^18*c-1825512*B^15*tp^4*z^20*c-183720*B^16*tp^4*z^23*c^2-5280*B^17*tp^4*z^26*c^3+1680*tp^7*z^42*B^13*c^4+216*tp^7*z^49*B^12*c^5+1200*B^11*tp^2*z^56*c^7-5632*z^60*c^7*B^9*tp^2+880*tp^9*z^41*B^12*c^3+2*tp^4*z^65*B^10*c^8-44*z^63*c^8*B^10*tp^2+386547056640*z^43*c*B^2*tp+96636764160*z^46*c^2*B^3*tp+14092861440*z^49*c^3*B^4*tp+1321205760*z^52*c^4*B^5*tp+82575360*z^55*c^5*B^6*tp+3440640*z^58*c^6*B^7*tp+92160*z^61*c^7*B^8*tp+1440*z^64*c^8*B^9*tp-30240*tp^6*z^43*B^12*c^4+91968*tp^7*z^39*B^12*c^3+38920*tp^9*z^38*B^11*c^2+569612*tp^9*z^35*B^10*c-17336*tp^10*z^34*B^11*c-7337664*tp^8*z^36*B^9*c-781110*tp^8*z^39*B^10*c^2+1966080*tp^9*z^43*B^6*c+15360*tp^9*z^49*B^8*c^3+1784*B^20*tp*z^7*c-7392*tp^6*z^32*B^15*c^3+7128*tp^7*z^28*B^15*c^2+83162624*tp^4*z^42*B^9*c^3+3943416*tp^4*z^45*B^10*c^4+29036*B^18*tp*z^11*c-198192*B^17*tp^2*z^14*c+412224*z^52*c^5*B^9*tp^4+8774*z^55*c^6*B^10*tp^4-21504*tp^10*z^45*B^8*c^2-14*tp^10*z^51*B^10*c^4-896*tp^10*z^48*B^9*c^3+10*z^67*c^9*B^10*tp-4026531840*z^41*c*B^4*tp^3-222696*B^16*tp^2*z^21*c^2-24768*B^17*tp^2*z^24*c^3-630*B^18*tp^2*z^27*c^4+28848*B^17*tp*z^18*c^2-1099511627776*z^41+207514871*tp^4*z^35*B^10*c^2+11636080*tp^4*z^38*B^11*c^3-6492024*tp^4*z^24*B^13*c-504*tp^6*z^46*B^13*c^5-2574*tp^8*z^24*B^15*c-4455*tp^8*z^31*B^14*c^2-28*tp^6*z^53*B^12*c^6+7520340*tp^4*z^31*B^12*c^2-976687104*tp^5*z^35*B^8*c-111706368*tp^5*z^38*B^9*c^2-5873584*tp^5*z^41*B^10*c^3+6236012544*tp^4*z^36*B^7*c+986238976*tp^4*z^39*B^8*c^2+161516150*tp^4*z^28*B^11*c+929088*B^9*tp^2*z^50*c^5+48206*B^10*tp^2*z^53*c^6+26*B^22*tp*z^3*c+108*B^21*tp*z^10*c^2+480*tp^9*z^52*B^9*c^4+6*tp^9*z^55*B^10*c^5-983040*tp^8*z^47*B^6*c^2-81920*tp^8*z^50*B^7*c^3+245760*tp^9*z^46*B^7*c^2+841680*B^15*tp^3*z^24*c^2+71232*B^16*tp^3*z^27*c^3+1680*B^17*tp^3*z^30*c^4-10098800*B^13*tp^3*z^28*c^2+4480*B^14*tp^3*z^31*c^3+20160*B^15*tp^3*z^34*c^4+504*B^16*tp^3*z^37*c^5+5072*B^18*tp*z^21*c^3-16*tp^5*z^61*B^10*c^7+23691264*tp^7*z^37*B^8*c+4429824*tp^7*z^40*B^9*c^2+368768*tp^7*z^43*B^10*c^3+14400*tp^7*z^46*B^11*c^4;

eta:=-1426499072*tp^3*c*B^15*z^33+346560*B^22*tp^4*c^2*z^27-560*B^24*tp^4*c^3*z^30-27104*B^23*tp^5*c^2*z^26-67648*B^23*tp^5*c*z^19+48*z^68*tp^2*c^7*B^18-150080*B^23*tp^3*c^3*z^31+11305872*z^37*tp*c^3*B^19+867394880*z^38*tp*c^2*B^15-506147648*tp*c*B^17*z^27+990261696*z^39*c^2*B^14-72601600*z^42*c^3*B^16+37087264048*z^40*c*B^10+29120*B^22*tp^6*z^15-694578976*z^39*tp^6*B^10+22330269504*tp*B^11*z^32-7202058800*tp*B^13*z^28+426700*z^52*c^5*B^18+3584*B^26*z+811104*B^23*tp*z^8+14816*tp^8*c*B^20*z^28+903184*tp^8*B^16*z^29-145024*tp^8*B^18*z^25+35796800*z^34*tp^7*B^13+145496192*z^42*tp^7*B^9+7952*B^26*c^2*z^15-50*B^28*c^4*z^25+96701696*c*B^18*z^24-432414928*c*B^16*z^28+480*B^23*z^50*tp*c^6-422482352*B^16*z^21+22599360*z^52*tp*c^4*B^15-6818601728*z^35*tp*c*B^13-38192*z^61*tp^2*c^6*B^18-31760*B^23*z^38*tp^3*c^4-334556*z^40*B^21*tp*c^4-384*z^61*B^21*tp*c^7-6120*z^54*B^21*tp*c^6+12172*z^47*tp^6*c^4*B^20+1008*z^54*tp^6*c^5*B^20+64960*z^40*tp^6*c^3*B^20-2*z^51*tp^10*c^4*B^20+16*B^27*z^42*tp*c^6-211492*tp^4*c^4*z^45*B^20-120*tp^4*c^6*z^59*B^20-8008*tp^4*c^5*z^52*B^20-56*B^26*z^45*tp^2*c^6+1000*z^42*tp^8*c^3*B^20+7288*z^35*tp^8*c^2*B^20-25992*z^44*B^21*tp^5*c^4-2016*z^51*B^21*tp^5*c^5-168*z^58*B^21*tp^5*c^6+11872*B^21*z^49*tp^3*c^5+1522112*B^21*z^35*tp^3*c^3+420*z^55*B^22*tp^4*c^6+2520*B^22*z^48*tp^4*c^5-2016*B^23*z^45*tp^3*c^5-3500*B^24*z^37*tp^4*c^4+221008*B^21*z^42*tp^3*c^4-420*B^26*tp^4*c^4*z^33-1605968*tp^4*c^3*z^38*B^20-2*tp^8*c^6*z^63*B^20+28*z^43*B^26*c^6+70958*z^37*B^22*c^4+96*z^58*B^22*c^7+1492*z^51*B^22*c^6-78106624*tp^3*c*B^19*z^25+5527680*tp^5*c*B^19*z^27-206496*B^21*tp^5*c^2*z^30+45617440*c^2*B^18*z^31+1850487472*c*B^14*z^32-225150520*z^35*c^2*B^16+60928*z^59*c^6*B^18+397920*B^22*c^3*z^30+2401600*B^22*c*z^16-2476815936*z^50*c^3*B^12-197316938624*z^44*c*B^8-18006976*c*B^20*z^20+273216*B^21*tp^5*c*z^23-92320*z^39*tp^9*c*B^15+6960*z^42*tp^9*c^2*B^17-240*z^45*tp^9*c^3*B^19+33600*z^35*tp^9*c*B^17-1680*z^38*tp^9*c^2*B^19-3360*tp^9*c*B^19*z^31-1160*B^26*tp^2*c^3*z^24-422752*tp^6*c*B^20*z^26-832272*z^63*c^6*B^16+13116591936*z^54*c^3*B^10-823927440*z^57*c^4*B^12+742005416064*z^48*c*B^6+33123552*z^60*c^5*B^14+12629624472*tp^2*B^12*z^31+1350823216*tp^2*B^16*z^23-4675331568*tp^2*B^14*z^27-7201877792*z^47*tp^2*B^4-96*z^65*tp*c^7*B^19-939904*z^55*tp*c^5*B^17-17984*B^21*tp^7*c^2*z^32-37888*B^21*tp^7*c*z^25+26541760*z^34*tp^6*c*B^16-1966608*z^37*tp^6*c^2*B^18+910454400*z^44*tp^3*c^2*B^13-2965476864*z^48*tp^3*c^2*B^11+2299200*z^50*tp^3*c^4*B^17-46272*z^53*tp^3*c^5*B^19+146361984*z^36*tp^3*c^2*B^17+7897728*B^21*tp^3*c*z^21-409446912*z^55*tp^3*c^3*B^11-23162405888*z^49*tp^3*c*B^7-3360*tp^10*B^16*z^31-16*tp^10*c*B^20*z^30+160*tp^10*B^18*z^27+426715376*z^35*tp^6*B^12+22288*z^35*tp^10*B^14+(-1008687168*tp^3*c*B^15*z^33+246000*B^22*tp^4*c^2*z^27-3640*B^24*tp^4*c^3*z^30-21056*B^23*tp^5*c^2*z^26-47936*B^23*tp^5*c*z^19+32*z^68*tp^2*c^7*B^18-106080*B^23*tp^3*c^3*z^31+7994528*z^37*tp*c^3*B^19+613340800*z^38*tp*c^2*B^15-357900432*tp*c*B^17*z^27+700220760*z^39*c^2*B^14-51337080*z^42*c^3*B^16+26224655904*z^40*c*B^10+20384*B^22*tp^6*z^15-491141504*z^39*tp^6*B^10+15789884992*tp*B^11*z^32-5092624616*tp*B^13*z^28+301752*z^52*c^5*B^18+2536*B^26*z+573536*B^23*tp*z^8+10576*tp^8*c*B^20*z^28+638648*tp^8*B^16*z^29-102552*tp^8*B^18*z^25+25312160*z^34*tp^7*B^13+102881344*z^42*tp^7*B^9+5636*B^26*c^2*z^15-5*B^28*c^4*z^25+68378424*c*B^18*z^24-305763528*c*B^16*z^28+208*B^23*z^50*tp*c^6-298740136*B^16*z^21+15980160*z^52*tp*c^4*B^15-4821479520*z^35*tp*c*B^13-26992*z^61*tp^2*c^6*B^18+64*B^21*z^63*tp^3*c^7-840*B^24*tp^6*c^3*z^32-21080*B^23*z^38*tp^3*c^4-236762*z^40*B^21*tp*c^4-240*z^61*B^21*tp*c^7-4444*z^54*B^21*tp*c^6+8614*z^47*tp^6*c^4*B^20+756*z^54*tp^6*c^5*B^20+45624*z^40*tp^6*c^3*B^20+z^51*tp^10*c^4*B^20-8*B^27*z^42*tp*c^6-150154*tp^4*c^4*z^45*B^20-52*tp^4*c^6*z^59*B^20-5400*tp^4*c^5*z^52*B^20+28*B^26*z^45*tp^2*c^6+620*z^42*tp^8*c^3*B^20+5236*z^35*tp^8*c^2*B^20-18084*z^44*B^21*tp^5*c^4-1848*z^51*B^21*tp^5*c^5+84*z^58*B^21*tp^5*c^6+8160*B^21*z^49*tp^3*c^5+1075552*B^21*z^35*tp^3*c^3-210*z^55*B^22*tp^4*c^6+2940*B^22*z^48*tp^4*c^5-3024*B^23*z^45*tp^3*c^5-350*B^24*z^37*tp^4*c^4+157096*B^21*z^42*tp^3*c^4+210*B^26*tp^4*c^4*z^33-1135128*tp^4*c^3*z^38*B^20+tp^8*c^6*z^63*B^20-4*z^44*tp^10*c^3*B^20+336*B^23*z^47*tp^5*c^5-14*z^43*B^26*c^6+50261*z^37*B^22*c^4+56*z^58*B^22*c^7+1102*z^51*B^22*c^6-55229760*tp^3*c*B^19*z^25+3908736*tp^5*c*B^19*z^27-146784*B^21*tp^5*c^2*z^30-168*B^22*z^50*tp^6*c^5+32256404*c^2*B^18*z^31+1308492240*c*B^14*z^32-159205460*z^35*c^2*B^16+43064*z^59*c^6*B^18+281340*B^22*c^3*z^30+1698192*B^22*c*z^16-1751373344*z^50*c^3*B^12-139524145344*z^44*c*B^8-12732856*c*B^20*z^20+193568*B^21*tp^5*c*z^23-65280*z^39*tp^9*c*B^15+4920*z^42*tp^9*c^2*B^17-160*z^45*tp^9*c^3*B^19+23760*z^35*tp^9*c*B^17-1200*z^38*tp^9*c^2*B^19-2400*tp^9*c*B^19*z^31-2080*B^26*tp^2*c^3*z^24-299120*tp^6*c*B^20*z^26-588504*z^63*c^6*B^16+9274831104*z^54*c^3*B^10-582604680*z^57*c^4*B^12+524677061376*z^48*c*B^6+23421888*z^60*c^5*B^14+8930493108*tp^2*B^12*z^31+955176256*tp^2*B^16*z^23-3305958656*tp^2*B^14*z^27-5092496624*z^47*tp^2*B^4+480*B^27*tp^3*c^3*z^23-64*z^65*tp*c^7*B^19-664608*z^55*tp*c^5*B^17-13088*B^21*tp^7*c^2*z^32-27008*B^21*tp^7*c*z^25+18767856*z^34*tp^6*c*B^16-1390560*z^37*tp^6*c^2*B^18+643788480*z^44*tp^3*c^2*B^13-2096908800*z^48*tp^3*c^2*B^11+1625760*z^50*tp^3*c^4*B^17-32640*z^53*tp^3*c^5*B^19+103493568*z^36*tp^3*c^2*B^17+5584576*B^21*tp^3*c*z^21-289522688*z^55*tp^3*c^3*B^11-16378294272*z^49*tp^3*c*B^7-2376*tp^10*B^16*z^31+112*tp^10*B^18*z^27+301733336*z^35*tp^6*B^12+15760*z^35*tp^10*B^14-252*z^36*B^25*tp^5*c^4-10*z^48*B^21*tp^9*c^4+6702*z^57*tp^2*c^6*B^20+48732*z^50*tp^2*c^5*B^20+3910780*z^36*tp^2*c^3*B^20+560*z^36*B^22*tp^6*c^3+210*z^39*B^24*tp^6*c^4-103764*B^22*z^39*tp^2*c^4-1120*z^39*B^21*tp^7*c^3-120*z^42*B^23*tp^7*c^4+11610*B^24*z^35*tp^2*c^4+280*B^23*z^40*tp^5*c^4+84*z^46*B^25*tp*c^6-5*tp^8*c^4*z^49*B^20-360084704*z^53*tp^2*c^2*B^8+36190336*z^56*tp^2*c^3*B^10+2047286784*z^50*tp^2*c*B^6-41375136*tp^5*c*B^17*z^31+21600*z^36*tp^7*c^2*B^19+228416*tp^7*c*B^19*z^29-376112*tp^6*B^20*z^19+48*B^27*z^35*tp*c^5+87556280*z^53*c^4*B^14-2617104*z^56*c^5*B^16+2424*B^26*c^3*z^22+514*B^26*c^4*z^29-1037920*tp^7*B^15*z^30-1326784*tp^7*B^17*z^26+250176*tp^7*B^19*z^22-12544*B^21*tp^7*z^18+11026104*tp^6*B^16*z^27-94959440*tp^6*B^14*z^31+B^30*c^4*z^21-185040*B^22*tp^4*z^13+15680*B^24*tp^4*z^9+8448*z^66*c^7*B^18-41200*B^25*tp*c*z^11+112*B^27*tp*c^2*z^14-84405001400*z^37*B^8+28*B^22*z^57*tp^6*c^6+280*z^52*B^23*tp^3*c^6+45*z^45*B^22*tp^8*c^4-696*B^25*z^39*tp*c^5+29168*tp^6*c^2*B^20*z^33-140*B^22*z^43*tp^6*c^4-1591672*B^21*tp*c^3*z^33+40*B^21*z^46*tp^7*c^4+3456*B^23*z^43*tp*c^5+24210*B^22*z^41*tp^4*c^4+70*B^24*z^51*tp^4*c^6-32184*z^47*B^21*tp*c^5-94544*z^37*B^21*tp^5*c^3-56*B^23*z^54*tp^5*c^6+280*B^25*z^34*tp^3*c^4-16*B^24*z^54*c^7-2520*B^24*tp^6*c^2*z^25-540*B^22*tp^8*c^2*z^31-43136000*z^47*tp^3*c^3*B^15-731136*z^61*tp^3*c^5*B^15+17968006816*B^10*z^33-840*B^26*tp^4*c^3*z^26-43906240*tp^4*z^54*c^3*B^12-4592*tp^4*z^67*c^6*B^16+2206400*tp^4*z^57*c^4*B^14-1079595360*tp^4*z^40*c*B^12-2419400*z^47*tp^2*c^4*B^18-12901008768*z^43*tp*c*B^9-182784*z^59*tp*c^5*B^15-1928167440*z^42*tp*c^2*B^13+2356450432*z^46*tp*c^2*B^11-8399480*z^48*tp*c^4*B^17+257568*z^51*tp*c^5*B^19+640*B^27*tp*c^3*z^21-41208*B^25*tp*c^2*z^18-17744*B^25*tp*c^3*z^25+2974080*z^34*tp^5*c^2*B^19+179502528*z^35*tp^5*c*B^15-16840272*z^38*tp^5*c^2*B^17+785856*z^41*tp^5*c^3*B^19-40919760*z^46*tp^5*c^2*B^13+2741760*z^49*tp^5*c^3*B^15+94080*z^48*tp^5*c^4*B^19-414720096*z^39*tp^5*c*B^13+47137440*z^42*tp^5*c^2*B^15-72380672*z^53*tp*c^3*B^11-92282227296*z^51*c^2*B^8+18186560*z^58*tp^3*c^4*B^13-5124426240*z^41*tp^3*c*B^11+1031808*B^23*tp*c*z^15-232000*B^23*tp^3*c^2*z^24+1179409156*B^14*z^25-4535848052*B^12*z^29+64734800*B^18*z^17-377285184*tp*B^17*z^20+251347872*z^46*c^3*B^14+8160*tp^4*z^56*c^5*B^18-86249232*tp^4*c^2*z^39*B^16+223968*B^23*tp*c^3*z^29+683488*B^23*tp*c^2*z^22+7932*z^44*B^22*c^5+7219512*z^41*tp^6*c^2*B^16-352736*z^44*tp^6*c^3*B^18-1290752*tp^6*c*B^18*z^30+291980*tp^4*z^49*c^4*B^18+4863536*tp^4*z^42*c^3*B^18-73823328*z^38*tp^6*c*B^14+33593040*tp*c^2*B^19*z^30+17248*z^58*tp*c^6*B^19-5991896*B^21*tp*c^2*z^26+720169408*z^50*tp*c^2*B^9+76439328*tp*c*B^19*z^23-11260128*B^21*tp*c*z^19+1120*tp^4*c^6*z^63*B^18-720169408*tp^4*z^55*c^2*B^8+59022000*tp^4*c*B^18*z^28+72380672*tp^4*z^58*c^3*B^10+4094573568*tp^4*z^52*c*B^6+120*B^29*tp*c^2*z^10+40*B^29*tp*c^3*z^17+1440*B^27*tp^3*c^2*z^16+336*B^25*z^41*tp^3*c^5-25747872*tp^3*c^2*B^19*z^32-4480*z^60*tp^3*c^6*B^19+3659968*B^21*tp^3*c^2*z^28+2880677632*z^52*tp^3*c^2*B^9-3185664*B^22*tp^2*c*z^18-34064*B^24*c^3*z^26-14448*B^25*tp*z^4+324760*z^36*tp^9*B^13-157600*tp^9*B^15*z^32+23760*tp^9*B^17*z^28-1120*tp^9*B^19*z^24-29801872*tp^5*B^17*z^24+143936*tp^5*B^19*z^20+350880*B^21*tp^5*z^16-21952*B^23*tp^5*z^12-3164020*tp^8*z^37*B^12-12860168*tp^8*z^45*B^8-11016010*z^49*c^4*B^16-3031418056*tp^4*B^12*z^33+3024*B^25*tp^5*c^2*z^22-4*B^30*c^3*z^14-456960*z^52*tp^6*c^3*B^14-38640*z^51*tp^6*c^4*B^18+141500688*z^42*tp^6*c*B^12+6528*z^42*tp^10*c*B^14+10784000*tp^4*z^50*c^3*B^14+182784*tp^4*z^64*c^5*B^14-160947120*tp^4*z^47*c^2*B^12+524227200*tp^4*z^51*c^2*B^10-406440*tp^4*z^53*c^4*B^16+20608*B^22*tp^6*c^2*z^29+44128*B^22*tp^6*c*z^22-696*B^24*z^40*c^5+B^28*z^39*c^6-280*z^62*c^7*B^20-12*z^37*tp^10*c^2*B^20-16*tp^4*c^7*z^66*B^20-4094573568*z^47*tp*c*B^7+4546640*z^56*tp*c^4*B^13+12565994880*z^39*tp*c*B^11-120*B^27*tp^3*c^4*z^30-5088000*z^37*tp^7*c*B^15+383520*z^40*tp^7*c^2*B^17-2825760*z^45*tp^5*c^3*B^17-14840784*z^40*tp^2*c^3*B^18-950458880*z^41*tp^2*c^2*B^14+57083721104*tp^2*z^39*B^8-56167371968*tp^2*z^43*B^6+32828976*tp^2*c*B^20*z^22-190277504*tp^2*B^18*z^19+6088*B^26*c*z^8+29632*B^23*tp^3*z^10-7168*B^25*tp^3*z^6+222416438400*z^55*c^2*B^6-26079641280*z^58*c^3*B^8-71280*z^70*c^7*B^16-4546640*tp^4*z^61*c^4*B^12+1281106560*tp^4*z^44*c*B^10-3477285504*tp^4*z^48*c*B^8-180*z^38*B^22*tp^8*c^3+120*z^34*B^21*tp^9*c^2-1106493697440*z^52*c*B^4+40*z^80*c^9*B^18-229162348080*z^59*c^2*B^4+308668064*tp^3*B^17*z^22-24890524832*z^35*tp^2*B^10+30709301760*z^62*c^3*B^6-2700635280*z^65*c^4*B^8-4082032*tp^4*c^2*B^20*z^31-6819960*z^71*c^6*B^12+162856512*z^68*c^5*B^10+1013381107840*z^56*c*B^2+124360*B^22*z^34*tp^4*c^3+1587280*z^44*tp*c^4*B^19-10*B^29*tp*c^4*z^24+120*z^41*tp^10*c^2*B^18-32476*z^39*tp^10*B^12+10470640*z^38*c^3*B^18+195840*z^74*c^7*B^14-2081712*B^22*tp^2*c^2*z^25-192*z^57*tp^7*c^5*B^19+9840*z^54*tp^7*c^4*B^17+800118792*tp^2*c*B^16*z^30+412330912*z^52*tp^2*c^3*B^12-2296*z^65*tp^2*c^6*B^16-26176640*z^55*tp^2*c^4*B^14+1440*B^23*tp^7*c^2*z^28+1008*B^25*tp^5*c^3*z^29-12*B^30*c^2*z^7-10*c^9*z^76*B^20-6*B^28*c^5*z^32-56*B^25*z^48*tp^3*c^6-312*B^22*z^53*tp^2*c^6-7200*B^22*z^46*tp^2*c^5+39256*B^23*z^36*tp*c^4-210*z^49*B^24*tp^2*c^6+208*B^21*z^56*tp^3*c^6+1932*B^24*z^42*tp^2*c^5+376*z^64*tp^2*c^7*B^20-14*z^61*tp^6*c^6*B^20-8*B^21*z^60*tp^7*c^6+459741*z^43*tp^2*c^4*B^20-844540*tp^8*B^14*z^33+24630228*tp^2*B^20*z^15-1305101065776*z^45*B^4-257784320*z^48*tp^2*c^3*B^14+91392*z^62*tp^2*c^5*B^14+3060992520*z^45*tp^2*c^2*B^12-4058902848*z^49*tp^2*c^2*B^10-200252688*tp^2*c*B^18*z^26+960316*B^22*c^2*z^23+215386400*tp^5*B^15*z^28-761945616*tp^5*B^13*z^32+1506510208*z^36*tp^5*B^11-1080254112*z^40*tp^5*B^9-44*B^28*c^2*z^11-84*B^28*c^3*z^18-7824519616*z^34*tp^3*B^11+4002722592*tp^3*B^13*z^30-1383049952*tp^3*B^15*z^26+2610368*B^21*tp^3*z^14+40739972992*tp^3*z^46*B^5+16995582336*z^38*tp^3*B^9-39540700160*tp^3*z^42*B^7-42262176*tp^3*B^19*z^18+16376524*tp^2*c^2*B^20*z^29+3756553424*tp^4*z^37*B^10+20982883936*z^47*c^2*B^10-10530964*B^20*z^13-6*tp^8*c^5*z^56*B^20-16256*B^25*tp^3*c*z^13+240*z^34*tp^10*c*B^18-245616448*z^49*tp*c^3*B^13+4592*z^62*tp*c^6*B^17+1193556*B^22*z^9+397364645776*z^41*B^6+2446518414400*z^49*B^2-6214440*c^2*B^20*z^27-2040944*tp^4*B^20*z^17+4928*tp^8*B^20*z^21-82760*B^24*z^5+48*B^21*z^53*tp^7*c^5+808*B^26*tp^2*c^2*z^17+45*B^28*tp^2*c^4*z^27+636000*tp^8*z^40*c*B^14-47940*tp^8*z^43*c^2*B^16-3456715468*z^43*c^2*B^12+108*B^26*z^36*c^5+175624960*z^51*tp^3*c^3*B^13+18368*z^64*tp^3*c^6*B^17+13025340*z^51*tp^2*c^4*B^16+260690268*z^37*tp^2*c^2*B^16-394896*z^54*tp^2*c^5*B^18-8825600*z^54*tp^3*c^4*B^15+14499200*z^43*tp^3*c^3*B^17-256*z^67*tp^3*c^7*B^19+266112*z^57*tp^3*c^5*B^17+2146961280*z^37*tp^3*c*B^13+40*B^27*tp*c^4*z^28+112184*B^24*tp^2*c*z^14+1600*tp^8*z^46*c^3*B^18-492*z^45*tp^10*c^2*B^16+16*z^48*tp^10*c^3*B^18-2376*z^38*tp^10*c*B^16+6819960*z^49*tp^6*c^2*B^12+2322080*z^45*c^4*B^18-5396270376*z^36*c*B^12-286611552*tp^4*c*B^16*z^32+325713024*z^43*tp^5*c*B^11+2016*z^55*tp^5*c^5*B^19-103320*z^52*tp^5*c^4*B^17-2273320*z^59*tp^2*c^4*B^12-20192139456*z^42*tp^2*c*B^10+22828798656*z^46*tp^2*c*B^8-144379256*z^34*tp*c^2*B^17+164318720*z^45*tp*c^3*B^15+798610608*tp^4*z^36*c*B^14+64*tp^4*z^70*c^7*B^18-66528*tp^4*z^60*c^5*B^16-3684*B^25*tp*c^4*z^32+25678488*tp^4*c^2*z^35*B^18-8194400*tp^4*z^46*c^3*B^16-479120*z^46*tp^3*c^4*B^19-5489984*z^39*tp^3*c^3*B^19-243060320*z^40*tp^3*c^2*B^15+301012608*tp^3*c*B^17*z^29+16*B^28*c*z^4+23544*B^24*tp^2*z^7+1904*B^26*tp^2*z^3+1526431680*tp*B^15*z^24-8195048*B^21*tp*z^12+7535166000*z^38*tp^2*c*B^12-2384922432*z^34*tp^2*c*B^14+63938960*z^44*tp^2*c^3*B^16+1063440*z^58*tp^2*c^5*B^16-420*B^24*z^44*tp^4*c^5-6484*B^24*c^4*z^33-96*B^22*z^60*tp^2*c^7-1749572*z^34*c^3*B^20-392885*z^41*c^4*B^20-65538*z^48*c^5*B^20+c^10*z^83*B^20-5333*z^55*c^6*B^20-31020288*z^45*tp^7*c*B^11+10184993248*z^44*tp*B^5-35086041888*z^36*tp*B^9+30854797952*tp*z^40*B^7+67586240*tp*B^19*z^16-318020936*tp^4*B^16*z^25+1266187048*tp^4*B^14*z^29-10184993248*tp^4*z^49*B^4-4248895584*tp^4*z^41*B^8+9885175040*tp^4*z^45*B^6-6005424*tp^4*c*B^20*z^24+44999384*tp^4*B^18*z^21+3309600*z^67*c^6*B^14+1965852000*z^61*c^4*B^10-98789040*z^64*c^5*B^12-78224808*tp^2*c^2*B^18*z^33+200760*z^36*tp^8*c*B^16-17460*z^39*tp^8*c^2*B^18-99832*tp^8*c*B^18*z^32+13909142016*z^45*tp^3*c*B^9-12800*z^43*tp^7*c^3*B^19-2352120*tp^8*z^44*c*B^12+300*tp^8*z^53*c^4*B^18-487140*tp^8*z^51*c^2*B^12-2520*B^26*tp^4*c^2*z^19+1568*B^23*tp^5*c^3*z^33+128964680*tp^4*z^43*c^2*B^14+130620*B^24*tp^2*c^2*z^21+57160*B^24*tp^2*c^3*z^28-140*B^26*tp^2*c^4*z^31-16949520*z^45*tp^6*c^2*B^14+1080240*z^48*tp^6*c^3*B^16-54285504*z^46*tp^6*c*B^10-336*z^58*tp^6*c^5*B^18+17220*z^55*tp^6*c^4*B^16-608*B^27*tp*c*z^7+40*z^41*B^21*tp^9*c^3-168*B^26*z^38*tp^2*c^5+64*B^23*z^57*tp*c^7-540*B^28*tp^2*c^2*z^13-180*B^28*tp^2*c^3*z^20+480*z^35*B^23*tp^7*c^3+4528*B^26*tp^2*c*z^10-139328*B^23*tp^3*c*z^17-5216*B^25*tp^3*c^2*z^20+3680*B^25*tp^3*c^3*z^27+3897120*z^48*tp^7*c^2*B^13-261120*z^51*tp^7*c^3*B^15-2400*z^50*tp^7*c^4*B^19+18816960*z^41*tp^7*c*B^13-1891200*z^44*tp^7*c^2*B^15-74889600*z^38*tp^7*B^11-98812*B^24*c^2*z^19-145928*B^24*c*z^12+180042352*z^43*tp^6*B^8+1306720*tp^6*B^18*z^23+95040*z^47*tp^7*c^3*B^17-646608*B^22*tp^2*c^3*z^32-52*B^24*z^47*c^6+B^22*z^65*c^8+12*B^22*tp^2*z^67*c^8+2*tp^4*z^73*B^20*c^8-8*B^21*tp^3*z^70*c^8-2*B^21*tp*z^68*c^8+tp^2*z^71*B^20*c^8+2*B^24*c^8*z^61-51*z^69*B^20*c^8-3690*z^77*c^8*B^16+900*z^73*c^8*B^18-8*B^23*tp*z^64*c^8+32640*tp^8*z^54*c^3*B^14+236400*tp^8*z^47*c^2*B^14-11880*tp^8*z^50*c^3*B^16-1680880*B^22*tp^2*z^11-39360*tp^7*c*B^17*z^33+3877536*tp^8*z^48*c*B^10+24*tp^8*c^5*z^60*B^18-1230*tp^8*z^57*c^4*B^16+9361200*tp^8*z^41*B^10+17840*B^22*tp^4*c*z^20+13720*B^24*tp^4*c^2*z^23+34720*B^24*tp^4*c*z^16+1344490368*tp*c*B^15*z^31-41605920*z^41*tp*c^3*B^17-2016577222432*z^53)*sqrt(2)+504*z^36*B^25*tp^5*c^4+20*z^48*B^21*tp^9*c^4+9332*z^57*tp^2*c^6*B^20+69184*z^50*tp^2*c^5*B^20+5530560*z^36*tp^2*c^3*B^20+2800*z^36*B^22*tp^6*c^3-420*z^39*B^24*tp^6*c^4-145872*B^22*z^39*tp^2*c^4-2240*z^39*B^21*tp^7*c^3+240*z^42*B^23*tp^7*c^4+17940*B^24*z^35*tp^2*c^4+2800*B^23*z^40*tp^5*c^4-168*z^46*B^25*tp*c^6-50*tp^8*c^4*z^49*B^20+1920*B^27*tp^3*c*z^9-509236672*z^53*tp^2*c^2*B^8+51180864*z^56*tp^2*c^3*B^10+2895300736*z^50*tp^2*c*B^6-58513280*tp^5*c*B^17*z^31+30720*z^36*tp^7*c^2*B^19+322944*tp^7*c*B^19*z^29-531904*tp^6*B^20*z^19+123823280*z^53*c^4*B^14-3701152*z^56*c^5*B^16+3400*B^26*c^3*z^22+832*B^26*c^4*z^29-1467840*tp^7*B^15*z^30-1876352*tp^7*B^17*z^26+353792*tp^7*B^19*z^22-17920*B^21*tp^7*z^18+15593264*tp^6*B^16*z^27-134292928*tp^6*B^14*z^31-2*B^30*c^4*z^21-261760*B^22*tp^4*z^13+22400*B^24*tp^4*z^9+11952*z^66*c^7*B^18-58368*B^25*tp*c*z^11+496*B^27*tp*c^2*z^14-119366697712*z^37*B^8-56*B^22*z^57*tp^6*c^6-560*z^52*B^23*tp^3*c^6-90*z^45*B^22*tp^8*c^4-288*B^25*z^39*tp*c^5+40688*tp^6*c^2*B^20*z^33-1400*B^22*z^43*tp^6*c^4-2251008*B^21*tp*c^3*z^33+400*B^21*z^46*tp^7*c^4+4816*B^23*z^43*tp*c^5+35580*B^22*z^41*tp^4*c^4-140*B^24*z^51*tp^4*c^6-45824*z^47*B^21*tp*c^5-134400*z^37*B^21*tp^5*c^3+112*B^23*z^54*tp^5*c^6+2800*B^25*z^34*tp^3*c^4-61003520*z^47*tp^3*c^3*B^15-1033984*z^61*tp^3*c^5*B^15+25410598928*B^10*z^33-62092800*tp^4*z^54*c^3*B^12-6496*tp^4*z^67*c^6*B^16+3120320*tp^4*z^57*c^4*B^14-1526778400*tp^4*z^40*c*B^12-3421640*z^47*tp^2*c^4*B^18-18244781568*z^43*tp*c*B^9-258496*z^59*tp*c^5*B^15-2726840544*z^42*tp*c^2*B^13+3332524160*z^46*tp*c^2*B^11-11878640*z^48*tp*c^4*B^17+364176*z^51*tp*c^5*B^19+400*B^27*tp*c^3*z^21-58128*B^25*tp*c^2*z^18-24960*B^25*tp*c^3*z^25+4206048*z^34*tp^5*c^2*B^19+253854912*z^35*tp^5*c*B^15-23815776*z^38*tp^5*c^2*B^17+1111584*z^41*tp^5*c^3*B^19-57869280*z^46*tp^5*c^2*B^13+3877440*z^49*tp^5*c^3*B^15+132720*z^48*tp^5*c^4*B^19-586502784*z^39*tp^5*c*B^13+66662400*z^42*tp^5*c^2*B^15-102361728*z^53*tp*c^3*B^11-130506777408*z^51*c^2*B^8+25719680*z^58*tp^3*c^4*B^13-7247033088*z^41*tp^3*c*B^11+1459232*B^23*tp*c*z^15-327040*B^23*tp^3*c^2*z^24+1667936424*B^14*z^25-6414657832*B^12*z^29+91548832*B^18*z^17-533561824*tp*B^17*z^20+355459568*z^46*c^3*B^14+11568*tp^4*z^56*c^5*B^18-121974816*tp^4*c^2*z^39*B^16+160*B^21*tp^9*c*z^27+317216*B^23*tp*c^3*z^29+966368*B^23*tp*c^2*z^22+11344*z^44*B^22*c^5+10209936*z^41*tp^6*c^2*B^16-498864*z^44*tp^6*c^3*B^18-1825344*tp^6*c*B^18*z^30+413000*tp^4*z^49*c^4*B^18+6877904*tp^4*z^42*c^3*B^18-104401952*z^38*tp^6*c*B^14+47507760*tp*c^2*B^19*z^30+24416*z^58*tp*c^6*B^19-8473888*B^21*tp*c^2*z^26+1018473344*z^50*tp*c^2*B^9+108101536*tp*c*B^19*z^23-15924192*B^21*tp*c*z^19+1568*tp^4*c^6*z^63*B^18-1018473344*tp^4*z^55*c^2*B^8+83469696*tp^4*c*B^18*z^28+102361728*tp^4*z^58*c^3*B^10+5790601472*tp^4*z^52*c*B^6-36413184*tp^3*c^2*B^19*z^32-6272*z^60*tp^3*c^6*B^19+5175680*B^21*tp^3*c^2*z^28+4073893376*z^52*tp^3*c^2*B^9-4505232*B^22*tp^2*c*z^18-48272*B^24*c^3*z^26-20416*B^25*tp*z^4+459280*z^36*tp^9*B^13-222880*tp^9*B^15*z^32+33600*tp^9*B^17*z^28-1600*tp^9*B^19*z^24-42146208*tp^5*B^17*z^24+203584*tp^5*B^19*z^20+496256*B^21*tp^5*z^16-31360*B^23*tp^5*z^12-4474600*tp^8*z^37*B^12-18187024*tp^8*z^45*B^8-15578980*z^49*c^4*B^16-4287072528*tp^4*B^12*z^33-646240*z^52*tp^6*c^3*B^14-54600*z^51*tp^6*c^4*B^18+200112192*z^42*tp^6*c*B^12+9232*z^42*tp^10*c*B^14+15250880*tp^4*z^50*c^3*B^14+258496*tp^4*z^64*c^5*B^14-227613600*tp^4*z^47*c^2*B^12+741369216*tp^4*z^51*c^2*B^10-574800*tp^4*z^53*c^4*B^16+27664*B^22*tp^6*c^2*z^29+62048*B^22*tp^6*c*z^22-952*B^24*z^40*c^5-2*B^28*z^39*c^6-432*z^62*c^7*B^20-5790601472*z^47*tp*c*B^7+6429920*z^56*tp*c^4*B^13+17771000384*z^39*tp*c*B^11+240*B^27*tp^3*c^4*z^30-7195520*z^37*tp^7*c*B^15+542400*z^40*tp^7*c^2*B^17-3996160*z^45*tp^5*c^3*B^17-20987976*z^40*tp^2*c^3*B^18-1344151840*z^41*tp^2*c^2*B^14+80728572576*tp^2*z^39*B^8-79432659200*tp^2*z^43*B^6+46427120*tp^2*c*B^20*z^22-269093024*tp^2*B^18*z^19+8624*B^26*c*z^8+41984*B^23*tp^3*z^10-10240*B^25*tp^3*z^6+314544343680*z^55*c^2*B^6-36882182400*z^58*c^3*B^8-100800*z^70*c^7*B^16-6429920*tp^4*z^61*c^4*B^12+1811758272*tp^4*z^44*c*B^10-4917624320*tp^4*z^48*c*B^8-1564818393600*z^52*c*B^4+60*z^80*c^9*B^18-324084500640*z^59*c^2*B^4+436522560*tp^3*B^17*z^22-35200517792*z^35*tp^2*B^10+43429511040*z^62*c^3*B^6-3819275040*z^65*c^4*B^8-5772800*tp^4*c^2*B^20*z^31-9644880*z^71*c^6*B^12+230313888*z^68*c^5*B^10+1433137306560*z^56*c*B^2+176400*B^22*z^34*tp^4*c^3-3360*B^24*tp^6*c*z^18+2244880*z^44*tp*c^4*B^19+20*B^29*tp*c^4*z^24+160*B^29*tp*c*z^3+168*z^41*tp^10*c^2*B^18-45928*z^39*tp^10*B^12+14807720*z^38*c^3*B^18+276960*z^74*c^7*B^14-2943600*B^22*tp^2*c^2*z^25-720*B^28*tp^2*c*z^6-288*z^57*tp^7*c^5*B^19+13920*z^54*tp^7*c^4*B^17+1131538848*tp^2*c*B^16*z^30+583123968*z^52*tp^2*c^3*B^12-3248*z^65*tp^2*c^6*B^16-37019360*z^55*tp^2*c^4*B^14+112*B^25*z^48*tp^3*c^6-720*B^22*z^53*tp^2*c^6-10248*B^22*z^46*tp^2*c^5+55168*B^23*z^36*tp*c^4+420*z^49*B^24*tp^2*c^6+480*B^21*z^56*tp^3*c^6+1008*B^24*z^42*tp^2*c^5+576*z^64*tp^2*c^7*B^20+28*z^61*tp^6*c^6*B^20+16*B^21*z^60*tp^7*c^6+649998*z^43*tp^2*c^4*B^20-1194360*tp^8*B^14*z^33+34832408*tp^2*B^20*z^15-1845691627488*z^45*B^4-364562080*z^48*tp^2*c^3*B^14+129248*z^62*tp^2*c^5*B^14+4328897136*z^45*tp^2*c^2*B^12-5740155456*z^49*tp^2*c^2*B^10-283200080*tp^2*c*B^18*z^26+1358096*B^22*c^2*z^23+304602368*tp^5*B^15*z^28-1077553824*tp^5*B^13*z^32+2130527168*z^36*tp^5*B^11-1527710016*z^40*tp^5*B^9-104*B^28*c^2*z^11-56*B^28*c^3*z^18-11065541760*z^34*tp^3*B^11+5660704576*tp^3*B^13*z^30-1955928000*tp^3*B^15*z^26+3691648*B^21*tp^3*z^14+57615022336*tp^3*z^46*B^5+24035383040*z^38*tp^3*B^9-55918994432*tp^3*z^42*B^7-59767744*tp^3*B^19*z^18+23160080*tp^2*c^2*B^20*z^29+5312568800*tp^4*z^37*B^10+29674279040*z^47*c^2*B^10-14893032*B^20*z^13-23296*B^25*tp^3*c*z^13+336*z^34*tp^10*c*B^18-347354112*z^49*tp*c^3*B^13+6496*z^62*tp*c^6*B^17+1687944*B^22*z^9+561958471264*z^41*B^6+3459899522240*z^49*B^2-8788560*c^2*B^20*z^27-2886368*tp^4*B^20*z^17+7040*tp^8*B^20*z^21-117040*B^24*z^5-56*B^26*tp^2*c^2*z^17-90*B^28*tp^2*c^4*z^27+899440*tp^8*z^40*c*B^14-67800*tp^8*z^43*c^2*B^16-4888533896*z^43*c^2*B^12+36*B^26*z^36*c^5+248371200*z^51*tp^3*c^3*B^13+25984*z^64*tp^3*c^6*B^17+18420600*z^51*tp^2*c^4*B^16+368671704*z^37*tp^2*c^2*B^16-558408*z^54*tp^2*c^5*B^18-12481280*z^54*tp^3*c^4*B^15+20504960*z^43*tp^3*c^3*B^17-384*z^67*tp^3*c^7*B^19+376320*z^57*tp^3*c^5*B^17+3036261760*z^37*tp^3*c*B^13+400*B^27*tp*c^4*z^28+158976*B^24*tp^2*c*z^14+2280*tp^8*z^46*c^3*B^18-696*z^45*tp^10*c^2*B^16+24*z^48*tp^10*c^3*B^18-3360*z^38*tp^10*c*B^16+9644880*z^49*tp^6*c^2*B^12+3283940*z^45*c^4*B^18-7631478752*z^36*c*B^12-405329952*tp^4*c*B^16*z^32+460627776*z^43*tp^5*c*B^11+3024*z^55*tp^5*c^5*B^19-146160*z^52*tp^5*c^4*B^17-3214960*z^59*tp^2*c^4*B^12-28555997472*z^42*tp^2*c*B^10+32284796672*z^46*tp^2*c*B^8-204183088*z^34*tp*c^2*B^17+232381760*z^45*tp*c^3*B^15+1129405952*tp^4*z^36*c*B^14+96*tp^4*z^70*c^7*B^18-94080*tp^4*z^60*c^5*B^16-5832*B^25*tp*c^4*z^32+36314976*tp^4*c^2*z^35*B^18-11588640*tp^4*z^46*c^3*B^16+1920*B^23*tp^7*c*z^21-677600*z^46*tp^3*c^4*B^19-7763776*z^39*tp^3*c^3*B^19-343739200*z^40*tp^3*c^2*B^15+425696128*tp^3*c*B^17*z^29+32*B^28*c*z^4+33248*B^24*tp^2*z^7+2720*B^26*tp^2*z^3+2158700384*tp*B^15*z^24-11589552*B^21*tp*z^12+10656333952*z^38*tp^2*c*B^12-3372789648*z^34*tp^2*c*B^14+90423360*z^44*tp^2*c^3*B^16+1503936*z^58*tp^2*c^5*B^16-9112*B^24*c^4*z^33-2474232*z^34*c^3*B^20-555650*z^41*c^4*B^20-92712*z^48*c^5*B^20-2*c^10*z^83*B^20-7478*z^55*c^6*B^20+4032*B^25*tp^5*c*z^15-43869312*z^45*tp^7*c*B^11+14403755584*z^44*tp*B^5-49619156288*z^36*tp*B^9+43635273728*tp*z^40*B^7+95581376*tp*B^19*z^16-449749520*tp^4*B^16*z^25+1790658896*tp^4*B^14*z^29-14403755584*tp^4*z^49*B^4-6008845760*tp^4*z^41*B^8+13979748608*tp^4*z^45*B^6-8492832*tp^4*c*B^20*z^24+63638736*tp^4*B^18*z^21+4680480*z^67*c^6*B^14+2780134560*z^61*c^4*B^10-139708800*z^64*c^5*B^12-110626584*tp^2*c^2*B^18*z^33+283920*z^36*tp^8*c*B^16-24720*z^39*tp^8*c^2*B^18-141168*tp^8*c*B^18*z^32-720*B^22*tp^8*c*z^24+19670497280*z^45*tp^3*c*B^9-18240*z^43*tp^7*c^3*B^19-3326400*tp^8*z^44*c*B^12+420*tp^8*z^53*c^4*B^18-688920*tp^8*z^51*c^2*B^12-1568*B^23*tp^5*c^3*z^33+182383600*tp^4*z^43*c^2*B^14+184200*B^24*tp^2*c^2*z^21+80640*B^24*tp^2*c^3*z^28-1400*B^26*tp^2*c^4*z^31-23970240*z^45*tp^6*c^2*B^14+1527680*z^48*tp^6*c^3*B^16-76771296*z^46*tp^6*c*B^10-504*z^58*tp^6*c^5*B^18+24360*z^55*tp^6*c^4*B^16-928*B^27*tp*c*z^7+6608*B^26*tp^2*c*z^10-197632*B^23*tp^3*c*z^17-4928*B^25*tp^3*c^2*z^20+1600*B^25*tp^3*c^3*z^27+5511360*z^48*tp^7*c^2*B^13-369280*z^51*tp^7*c^3*B^15-3360*z^50*tp^7*c^4*B^19+26611200*z^41*tp^7*c*B^13-2674560*z^44*tp^7*c^2*B^15-105909888*z^38*tp^7*B^11-139688*B^24*c^2*z^19-206384*B^24*c*z^12+254618336*z^43*tp^6*B^8+1847968*tp^6*B^18*z^23+134400*z^47*tp^7*c^3*B^17-915408*B^22*tp^2*c^3*z^32-120*B^24*z^47*c^6-2*B^22*z^65*c^8-24*B^22*tp^2*z^67*c^8-4*tp^4*z^73*B^20*c^8+16*B^21*tp^3*z^70*c^8+4*B^21*tp*z^68*c^8-2*tp^2*z^71*B^20*c^8-4*B^24*c^8*z^61-78*z^69*B^20*c^8-5220*z^77*c^8*B^16+1260*z^73*c^8*B^18+16*B^23*tp*z^64*c^8+46160*tp^8*z^54*c^3*B^14+334320*tp^8*z^47*c^2*B^14-16800*tp^8*z^50*c^3*B^16-2377136*B^22*tp^2*z^11-55680*tp^7*c*B^17*z^33+5483664*tp^8*z^48*c*B^10+36*tp^8*c^5*z^60*B^18-1740*tp^8*z^57*c^4*B^16+13238736*tp^8*z^41*B^10+25920*B^22*tp^4*c*z^20+16240*B^24*tp^4*c^2*z^23+49280*B^24*tp^4*c*z^16-3360*B^26*tp^4*c*z^12+1901396512*tp*c*B^15*z^31-58839680*z^41*tp*c^3*B^17-2851870857536*z^53;

zeta:=-1426499072*tp^3*c*B^15*z^33-346560*B^22*tp^4*c^2*z^27-560*B^24*tp^4*c^3*z^30+27104*B^23*tp^5*c^2*z^26-67648*B^23*tp^5*c*z^19+48*z^68*tp^2*c^7*B^18-150080*B^23*tp^3*c^3*z^31+11305872*z^37*tp*c^3*B^19-867394880*z^38*tp*c^2*B^15-506147648*tp*c*B^17*z^27-990261696*z^39*c^2*B^14-72601600*z^42*c^3*B^16+37087264048*z^40*c*B^10-29120*B^22*tp^6*z^15+694578976*z^39*tp^6*B^10-22330269504*tp*B^11*z^32+7202058800*tp*B^13*z^28+426700*z^52*c^5*B^18-3584*B^26*z-811104*B^23*tp*z^8+14816*tp^8*c*B^20*z^28-903184*tp^8*B^16*z^29+145024*tp^8*B^18*z^25-35796800*z^34*tp^7*B^13-145496192*z^42*tp^7*B^9-7952*B^26*c^2*z^15+50*B^28*c^4*z^25+96701696*c*B^18*z^24-432414928*c*B^16*z^28-480*B^23*z^50*tp*c^6+422482352*B^16*z^21-22599360*z^52*tp*c^4*B^15-6818601728*z^35*tp*c*B^13+38192*z^61*tp^2*c^6*B^18+31760*B^23*z^38*tp^3*c^4+334556*z^40*B^21*tp*c^4-384*z^61*B^21*tp*c^7+6120*z^54*B^21*tp*c^6-12172*z^47*tp^6*c^4*B^20+1008*z^54*tp^6*c^5*B^20+64960*z^40*tp^6*c^3*B^20+2*z^51*tp^10*c^4*B^20-16*B^27*z^42*tp*c^6+211492*tp^4*c^4*z^45*B^20+120*tp^4*c^6*z^59*B^20-8008*tp^4*c^5*z^52*B^20+56*B^26*z^45*tp^2*c^6+1000*z^42*tp^8*c^3*B^20-7288*z^35*tp^8*c^2*B^20+25992*z^44*B^21*tp^5*c^4-2016*z^51*B^21*tp^5*c^5+168*z^58*B^21*tp^5*c^6+11872*B^21*z^49*tp^3*c^5+1522112*B^21*z^35*tp^3*c^3-420*z^55*B^22*tp^4*c^6+2520*B^22*z^48*tp^4*c^5-2016*B^23*z^45*tp^3*c^5+3500*B^24*z^37*tp^4*c^4-221008*B^21*z^42*tp^3*c^4+420*B^26*tp^4*c^4*z^33-1605968*tp^4*c^3*z^38*B^20+2*tp^8*c^6*z^63*B^20-28*z^43*B^26*c^6-70958*z^37*B^22*c^4+96*z^58*B^22*c^7-1492*z^51*B^22*c^6-78106624*tp^3*c*B^19*z^25+5527680*tp^5*c*B^19*z^27+206496*B^21*tp^5*c^2*z^30-45617440*c^2*B^18*z^31+1850487472*c*B^14*z^32+225150520*z^35*c^2*B^16-60928*z^59*c^6*B^18+397920*B^22*c^3*z^30+2401600*B^22*c*z^16-2476815936*z^50*c^3*B^12-197316938624*z^44*c*B^8-18006976*c*B^20*z^20+273216*B^21*tp^5*c*z^23-92320*z^39*tp^9*c*B^15-6960*z^42*tp^9*c^2*B^17-240*z^45*tp^9*c^3*B^19+33600*z^35*tp^9*c*B^17+1680*z^38*tp^9*c^2*B^19-3360*tp^9*c*B^19*z^31-1160*B^26*tp^2*c^3*z^24-422752*tp^6*c*B^20*z^26+832272*z^63*c^6*B^16+13116591936*z^54*c^3*B^10+823927440*z^57*c^4*B^12+742005416064*z^48*c*B^6+33123552*z^60*c^5*B^14-12629624472*tp^2*B^12*z^31-1350823216*tp^2*B^16*z^23+4675331568*tp^2*B^14*z^27+7201877792*z^47*tp^2*B^4-96*z^65*tp*c^7*B^19-939904*z^55*tp*c^5*B^17+17984*B^21*tp^7*c^2*z^32-37888*B^21*tp^7*c*z^25+26541760*z^34*tp^6*c*B^16+1966608*z^37*tp^6*c^2*B^18-910454400*z^44*tp^3*c^2*B^13+2965476864*z^48*tp^3*c^2*B^11-2299200*z^50*tp^3*c^4*B^17-46272*z^53*tp^3*c^5*B^19-146361984*z^36*tp^3*c^2*B^17+7897728*B^21*tp^3*c*z^21-409446912*z^55*tp^3*c^3*B^11-23162405888*z^49*tp^3*c*B^7+3360*tp^10*B^16*z^31-16*tp^10*c*B^20*z^30-160*tp^10*B^18*z^27-426715376*z^35*tp^6*B^12-22288*z^35*tp^10*B^14-504*z^36*B^25*tp^5*c^4-20*z^48*B^21*tp^9*c^4-9332*z^57*tp^2*c^6*B^20+69184*z^50*tp^2*c^5*B^20+5530560*z^36*tp^2*c^3*B^20+2800*z^36*B^22*tp^6*c^3+420*z^39*B^24*tp^6*c^4+145872*B^22*z^39*tp^2*c^4-2240*z^39*B^21*tp^7*c^3-240*z^42*B^23*tp^7*c^4-17940*B^24*z^35*tp^2*c^4-2800*B^23*z^40*tp^5*c^4+168*z^46*B^25*tp*c^6+50*tp^8*c^4*z^49*B^20+1920*B^27*tp^3*c*z^9+509236672*z^53*tp^2*c^2*B^8+51180864*z^56*tp^2*c^3*B^10+2895300736*z^50*tp^2*c*B^6-58513280*tp^5*c*B^17*z^31-30720*z^36*tp^7*c^2*B^19+322944*tp^7*c*B^19*z^29+531904*tp^6*B^20*z^19-123823280*z^53*c^4*B^14-3701152*z^56*c^5*B^16+3400*B^26*c^3*z^22-832*B^26*c^4*z^29+1467840*tp^7*B^15*z^30+1876352*tp^7*B^17*z^26-353792*tp^7*B^19*z^22+17920*B^21*tp^7*z^18-15593264*tp^6*B^16*z^27+134292928*tp^6*B^14*z^31+2*B^30*c^4*z^21+261760*B^22*tp^4*z^13-22400*B^24*tp^4*z^9+11952*z^66*c^7*B^18-58368*B^25*tp*c*z^11-496*B^27*tp*c^2*z^14+119366697712*z^37*B^8+56*B^22*z^57*tp^6*c^6+560*z^52*B^23*tp^3*c^6+90*z^45*B^22*tp^8*c^4-288*B^25*z^39*tp*c^5-40688*tp^6*c^2*B^20*z^33+1400*B^22*z^43*tp^6*c^4-2251008*B^21*tp*c^3*z^33-400*B^21*z^46*tp^7*c^4+4816*B^23*z^43*tp*c^5-35580*B^22*z^41*tp^4*c^4+140*B^24*z^51*tp^4*c^6-45824*z^47*B^21*tp*c^5-134400*z^37*B^21*tp^5*c^3-112*B^23*z^54*tp^5*c^6-2800*B^25*z^34*tp^3*c^4-61003520*z^47*tp^3*c^3*B^15-1033984*z^61*tp^3*c^5*B^15-25410598928*B^10*z^33-62092800*tp^4*z^54*c^3*B^12+6496*tp^4*z^67*c^6*B^16-3120320*tp^4*z^57*c^4*B^14-1526778400*tp^4*z^40*c*B^12+3421640*z^47*tp^2*c^4*B^18-18244781568*z^43*tp*c*B^9-258496*z^59*tp*c^5*B^15+2726840544*z^42*tp*c^2*B^13-3332524160*z^46*tp*c^2*B^11+11878640*z^48*tp*c^4*B^17+364176*z^51*tp*c^5*B^19+400*B^27*tp*c^3*z^21+58128*B^25*tp*c^2*z^18-24960*B^25*tp*c^3*z^25-4206048*z^34*tp^5*c^2*B^19+253854912*z^35*tp^5*c*B^15+23815776*z^38*tp^5*c^2*B^17+1111584*z^41*tp^5*c^3*B^19+57869280*z^46*tp^5*c^2*B^13+3877440*z^49*tp^5*c^3*B^15-132720*z^48*tp^5*c^4*B^19-586502784*z^39*tp^5*c*B^13-66662400*z^42*tp^5*c^2*B^15-102361728*z^53*tp*c^3*B^11+130506777408*z^51*c^2*B^8-25719680*z^58*tp^3*c^4*B^13-7247033088*z^41*tp^3*c*B^11+1459232*B^23*tp*c*z^15+327040*B^23*tp^3*c^2*z^24-1667936424*B^14*z^25+6414657832*B^12*z^29-91548832*B^18*z^17+533561824*tp*B^17*z^20+355459568*z^46*c^3*B^14+11568*tp^4*z^56*c^5*B^18+121974816*tp^4*c^2*z^39*B^16+160*B^21*tp^9*c*z^27+317216*B^23*tp*c^3*z^29-966368*B^23*tp*c^2*z^22+11344*z^44*B^22*c^5-10209936*z^41*tp^6*c^2*B^16-498864*z^44*tp^6*c^3*B^18-1825344*tp^6*c*B^18*z^30-413000*tp^4*z^49*c^4*B^18+6877904*tp^4*z^42*c^3*B^18-104401952*z^38*tp^6*c*B^14-47507760*tp*c^2*B^19*z^30-24416*z^58*tp*c^6*B^19+8473888*B^21*tp*c^2*z^26-1018473344*z^50*tp*c^2*B^9+108101536*tp*c*B^19*z^23-15924192*B^21*tp*c*z^19-1568*tp^4*c^6*z^63*B^18+1018473344*tp^4*z^55*c^2*B^8+83469696*tp^4*c*B^18*z^28+102361728*tp^4*z^58*c^3*B^10+5790601472*tp^4*z^52*c*B^6+36413184*tp^3*c^2*B^19*z^32+6272*z^60*tp^3*c^6*B^19-5175680*B^21*tp^3*c^2*z^28-4073893376*z^52*tp^3*c^2*B^9-4505232*B^22*tp^2*c*z^18-48272*B^24*c^3*z^26+20416*B^25*tp*z^4-459280*z^36*tp^9*B^13+222880*tp^9*B^15*z^32-33600*tp^9*B^17*z^28+1600*tp^9*B^19*z^24+42146208*tp^5*B^17*z^24-203584*tp^5*B^19*z^20-496256*B^21*tp^5*z^16+31360*B^23*tp^5*z^12+4474600*tp^8*z^37*B^12+18187024*tp^8*z^45*B^8+15578980*z^49*c^4*B^16+4287072528*tp^4*B^12*z^33-646240*z^52*tp^6*c^3*B^14+54600*z^51*tp^6*c^4*B^18+200112192*z^42*tp^6*c*B^12+9232*z^42*tp^10*c*B^14+15250880*tp^4*z^50*c^3*B^14+258496*tp^4*z^64*c^5*B^14+227613600*tp^4*z^47*c^2*B^12-741369216*tp^4*z^51*c^2*B^10+574800*tp^4*z^53*c^4*B^16-27664*B^22*tp^6*c^2*z^29+62048*B^22*tp^6*c*z^22-952*B^24*z^40*c^5+2*B^28*z^39*c^6-432*z^62*c^7*B^20-5790601472*z^47*tp*c*B^7-6429920*z^56*tp*c^4*B^13+17771000384*z^39*tp*c*B^11-240*B^27*tp^3*c^4*z^30-7195520*z^37*tp^7*c*B^15-542400*z^40*tp^7*c^2*B^17-3996160*z^45*tp^5*c^3*B^17-20987976*z^40*tp^2*c^3*B^18+1344151840*z^41*tp^2*c^2*B^14-80728572576*tp^2*z^39*B^8+79432659200*tp^2*z^43*B^6+46427120*tp^2*c*B^20*z^22+269093024*tp^2*B^18*z^19+8624*B^26*c*z^8-41984*B^23*tp^3*z^10+10240*B^25*tp^3*z^6-314544343680*z^55*c^2*B^6-36882182400*z^58*c^3*B^8-100800*z^70*c^7*B^16+6429920*tp^4*z^61*c^4*B^12+1811758272*tp^4*z^44*c*B^10-4917624320*tp^4*z^48*c*B^8-1564818393600*z^52*c*B^4+60*z^80*c^9*B^18+324084500640*z^59*c^2*B^4-436522560*tp^3*B^17*z^22+35200517792*z^35*tp^2*B^10+43429511040*z^62*c^3*B^6+3819275040*z^65*c^4*B^8+5772800*tp^4*c^2*B^20*z^31+9644880*z^71*c^6*B^12+230313888*z^68*c^5*B^10+1433137306560*z^56*c*B^2+176400*B^22*z^34*tp^4*c^3-3360*B^24*tp^6*c*z^18-2244880*z^44*tp*c^4*B^19-20*B^29*tp*c^4*z^24+160*B^29*tp*c*z^3-168*z^41*tp^10*c^2*B^18+45928*z^39*tp^10*B^12+14807720*z^38*c^3*B^18+276960*z^74*c^7*B^14+2943600*B^22*tp^2*c^2*z^25-720*B^28*tp^2*c*z^6-288*z^57*tp^7*c^5*B^19-13920*z^54*tp^7*c^4*B^17+1131538848*tp^2*c*B^16*z^30+583123968*z^52*tp^2*c^3*B^12+3248*z^65*tp^2*c^6*B^16+37019360*z^55*tp^2*c^4*B^14-112*B^25*z^48*tp^3*c^6+720*B^22*z^53*tp^2*c^6-10248*B^22*z^46*tp^2*c^5-55168*B^23*z^36*tp*c^4-420*z^49*B^24*tp^2*c^6-480*B^21*z^56*tp^3*c^6+1008*B^24*z^42*tp^2*c^5+576*z^64*tp^2*c^7*B^20-28*z^61*tp^6*c^6*B^20-16*B^21*z^60*tp^7*c^6-649998*z^43*tp^2*c^4*B^20+1194360*tp^8*B^14*z^33-34832408*tp^2*B^20*z^15+1845691627488*z^45*B^4-364562080*z^48*tp^2*c^3*B^14+129248*z^62*tp^2*c^5*B^14-4328897136*z^45*tp^2*c^2*B^12+5740155456*z^49*tp^2*c^2*B^10-283200080*tp^2*c*B^18*z^26-1358096*B^22*c^2*z^23-304602368*tp^5*B^15*z^28+1077553824*tp^5*B^13*z^32-2130527168*z^36*tp^5*B^11+1527710016*z^40*tp^5*B^9+104*B^28*c^2*z^11-56*B^28*c^3*z^18+11065541760*z^34*tp^3*B^11-5660704576*tp^3*B^13*z^30+1955928000*tp^3*B^15*z^26-3691648*B^21*tp^3*z^14-57615022336*tp^3*z^46*B^5-24035383040*z^38*tp^3*B^9+55918994432*tp^3*z^42*B^7+59767744*tp^3*B^19*z^18-23160080*tp^2*c^2*B^20*z^29-5312568800*tp^4*z^37*B^10-29674279040*z^47*c^2*B^10+14893032*B^20*z^13-23296*B^25*tp^3*c*z^13+336*z^34*tp^10*c*B^18-347354112*z^49*tp*c^3*B^13-6496*z^62*tp*c^6*B^17-1687944*B^22*z^9-561958471264*z^41*B^6-3459899522240*z^49*B^2+8788560*c^2*B^20*z^27+2886368*tp^4*B^20*z^17-7040*tp^8*B^20*z^21+117040*B^24*z^5+56*B^26*tp^2*c^2*z^17+90*B^28*tp^2*c^4*z^27+899440*tp^8*z^40*c*B^14+67800*tp^8*z^43*c^2*B^16+4888533896*z^43*c^2*B^12+36*B^26*z^36*c^5+248371200*z^51*tp^3*c^3*B^13-25984*z^64*tp^3*c^6*B^17-18420600*z^51*tp^2*c^4*B^16-368671704*z^37*tp^2*c^2*B^16-558408*z^54*tp^2*c^5*B^18+12481280*z^54*tp^3*c^4*B^15+20504960*z^43*tp^3*c^3*B^17-384*z^67*tp^3*c^7*B^19+376320*z^57*tp^3*c^5*B^17+3036261760*z^37*tp^3*c*B^13-400*B^27*tp*c^4*z^28+158976*B^24*tp^2*c*z^14+2280*tp^8*z^46*c^3*B^18+696*z^45*tp^10*c^2*B^16+24*z^48*tp^10*c^3*B^18-3360*z^38*tp^10*c*B^16-9644880*z^49*tp^6*c^2*B^12-3283940*z^45*c^4*B^18-7631478752*z^36*c*B^12-405329952*tp^4*c*B^16*z^32+460627776*z^43*tp^5*c*B^11+3024*z^55*tp^5*c^5*B^19+146160*z^52*tp^5*c^4*B^17+3214960*z^59*tp^2*c^4*B^12-28555997472*z^42*tp^2*c*B^10+32284796672*z^46*tp^2*c*B^8+204183088*z^34*tp*c^2*B^17+232381760*z^45*tp*c^3*B^15+1129405952*tp^4*z^36*c*B^14+96*tp^4*z^70*c^7*B^18-94080*tp^4*z^60*c^5*B^16+5832*B^25*tp*c^4*z^32-36314976*tp^4*c^2*z^35*B^18-11588640*tp^4*z^46*c^3*B^16+1920*B^23*tp^7*c*z^21+677600*z^46*tp^3*c^4*B^19-7763776*z^39*tp^3*c^3*B^19+343739200*z^40*tp^3*c^2*B^15+425696128*tp^3*c*B^17*z^29+32*B^28*c*z^4-33248*B^24*tp^2*z^7-2720*B^26*tp^2*z^3-2158700384*tp*B^15*z^24+11589552*B^21*tp*z^12+10656333952*z^38*tp^2*c*B^12-3372789648*z^34*tp^2*c*B^14+90423360*z^44*tp^2*c^3*B^16+1503936*z^58*tp^2*c^5*B^16+9112*B^24*c^4*z^33-2474232*z^34*c^3*B^20+555650*z^41*c^4*B^20-92712*z^48*c^5*B^20+2*c^10*z^83*B^20+7478*z^55*c^6*B^20+4032*B^25*tp^5*c*z^15-43869312*z^45*tp^7*c*B^11-14403755584*z^44*tp*B^5+49619156288*z^36*tp*B^9-43635273728*tp*z^40*B^7-95581376*tp*B^19*z^16+449749520*tp^4*B^16*z^25-1790658896*tp^4*B^14*z^29+14403755584*tp^4*z^49*B^4+6008845760*tp^4*z^41*B^8-13979748608*tp^4*z^45*B^6-8492832*tp^4*c*B^20*z^24-63638736*tp^4*B^18*z^21-4680480*z^67*c^6*B^14-2780134560*z^61*c^4*B^10-139708800*z^64*c^5*B^12+110626584*tp^2*c^2*B^18*z^33+283920*z^36*tp^8*c*B^16+24720*z^39*tp^8*c^2*B^18-141168*tp^8*c*B^18*z^32-720*B^22*tp^8*c*z^24+19670497280*z^45*tp^3*c*B^9-18240*z^43*tp^7*c^3*B^19-3326400*tp^8*z^44*c*B^12-420*tp^8*z^53*c^4*B^18+688920*tp^8*z^51*c^2*B^12-1568*B^23*tp^5*c^3*z^33-182383600*tp^4*z^43*c^2*B^14-184200*B^24*tp^2*c^2*z^21+80640*B^24*tp^2*c^3*z^28+1400*B^26*tp^2*c^4*z^31+23970240*z^45*tp^6*c^2*B^14+1527680*z^48*tp^6*c^3*B^16-76771296*z^46*tp^6*c*B^10-504*z^58*tp^6*c^5*B^18-24360*z^55*tp^6*c^4*B^16-928*B^27*tp*c*z^7+6608*B^26*tp^2*c*z^10-197632*B^23*tp^3*c*z^17+4928*B^25*tp^3*c^2*z^20+1600*B^25*tp^3*c^3*z^27-5511360*z^48*tp^7*c^2*B^13-369280*z^51*tp^7*c^3*B^15+3360*z^50*tp^7*c^4*B^19+26611200*z^41*tp^7*c*B^13+2674560*z^44*tp^7*c^2*B^15+105909888*z^38*tp^7*B^11+139688*B^24*c^2*z^19-206384*B^24*c*z^12-254618336*z^43*tp^6*B^8-1847968*tp^6*B^18*z^23+134400*z^47*tp^7*c^3*B^17-915408*B^22*tp^2*c^3*z^32+120*B^24*z^47*c^6+2*B^22*z^65*c^8+24*B^22*tp^2*z^67*c^8+4*tp^4*z^73*B^20*c^8-16*B^21*tp^3*z^70*c^8-4*B^21*tp*z^68*c^8+2*tp^2*z^71*B^20*c^8+4*B^24*c^8*z^61+78*z^69*B^20*c^8+5220*z^77*c^8*B^16-1260*z^73*c^8*B^18-16*B^23*tp*z^64*c^8+46160*tp^8*z^54*c^3*B^14-334320*tp^8*z^47*c^2*B^14-16800*tp^8*z^50*c^3*B^16+2377136*B^22*tp^2*z^11-55680*tp^7*c*B^17*z^33+5483664*tp^8*z^48*c*B^10+36*tp^8*c^5*z^60*B^18+1740*tp^8*z^57*c^4*B^16-13238736*tp^8*z^41*B^10+25920*B^22*tp^4*c*z^20-16240*B^24*tp^4*c^2*z^23+49280*B^24*tp^4*c*z^16-3360*B^26*tp^4*c*z^12+1901396512*tp*c*B^15*z^31-58839680*z^41*tp*c^3*B^17+2851870857536*z^53+(1008687168*tp^3*c*B^15*z^33+246000*B^22*tp^4*c^2*z^27+3640*B^24*tp^4*c^3*z^30-21056*B^23*tp^5*c^2*z^26+47936*B^23*tp^5*c*z^19-32*z^68*tp^2*c^7*B^18+106080*B^23*tp^3*c^3*z^31-7994528*z^37*tp*c^3*B^19+613340800*z^38*tp*c^2*B^15+357900432*tp*c*B^17*z^27+700220760*z^39*c^2*B^14+51337080*z^42*c^3*B^16-26224655904*z^40*c*B^10+20384*B^22*tp^6*z^15-491141504*z^39*tp^6*B^10+15789884992*tp*B^11*z^32-5092624616*tp*B^13*z^28-301752*z^52*c^5*B^18+2536*B^26*z+573536*B^23*tp*z^8-10576*tp^8*c*B^20*z^28+638648*tp^8*B^16*z^29-102552*tp^8*B^18*z^25+25312160*z^34*tp^7*B^13+102881344*z^42*tp^7*B^9+5636*B^26*c^2*z^15-5*B^28*c^4*z^25-68378424*c*B^18*z^24+305763528*c*B^16*z^28+208*B^23*z^50*tp*c^6-298740136*B^16*z^21+15980160*z^52*tp*c^4*B^15+4821479520*z^35*tp*c*B^13-26992*z^61*tp^2*c^6*B^18-540*B^28*tp^2*c^2*z^13-21080*B^23*z^38*tp^3*c^4-236762*z^40*B^21*tp*c^4+240*z^61*B^21*tp*c^7-4444*z^54*B^21*tp*c^6+8614*z^47*tp^6*c^4*B^20-756*z^54*tp^6*c^5*B^20-45624*z^40*tp^6*c^3*B^20+z^51*tp^10*c^4*B^20-8*B^27*z^42*tp*c^6-150154*tp^4*c^4*z^45*B^20-52*tp^4*c^6*z^59*B^20+5400*tp^4*c^5*z^52*B^20+28*B^26*z^45*tp^2*c^6-620*z^42*tp^8*c^3*B^20+5236*z^35*tp^8*c^2*B^20-18084*z^44*B^21*tp^5*c^4+1848*z^51*B^21*tp^5*c^5+84*z^58*B^21*tp^5*c^6-8160*B^21*z^49*tp^3*c^5-1075552*B^21*z^35*tp^3*c^3-210*z^55*B^22*tp^4*c^6-2940*B^22*z^48*tp^4*c^5+3024*B^23*z^45*tp^3*c^5-350*B^24*z^37*tp^4*c^4+157096*B^21*z^42*tp^3*c^4+210*B^26*tp^4*c^4*z^33+1135128*tp^4*c^3*z^38*B^20+tp^8*c^6*z^63*B^20-2520*B^24*tp^6*c^2*z^25+3024*B^25*tp^5*c^2*z^22+840*B^24*tp^6*c^3*z^32+1440*B^27*tp^3*c^2*z^16-14*z^43*B^26*c^6+50261*z^37*B^22*c^4-56*z^58*B^22*c^7+1102*z^51*B^22*c^6+55229760*tp^3*c*B^19*z^25-3908736*tp^5*c*B^19*z^27-146784*B^21*tp^5*c^2*z^30+32256404*c^2*B^18*z^31-1308492240*c*B^14*z^32-159205460*z^35*c^2*B^16+43064*z^59*c^6*B^18-281340*B^22*c^3*z^30-1698192*B^22*c*z^16+1751373344*z^50*c^3*B^12+139524145344*z^44*c*B^8+12732856*c*B^20*z^20-193568*B^21*tp^5*c*z^23+65280*z^39*tp^9*c*B^15+4920*z^42*tp^9*c^2*B^17+160*z^45*tp^9*c^3*B^19-23760*z^35*tp^9*c*B^17-1200*z^38*tp^9*c^2*B^19+2400*tp^9*c*B^19*z^31+2080*B^26*tp^2*c^3*z^24+299120*tp^6*c*B^20*z^26-588504*z^63*c^6*B^16-9274831104*z^54*c^3*B^10-582604680*z^57*c^4*B^12-524677061376*z^48*c*B^6-23421888*z^60*c^5*B^14+8930493108*tp^2*B^12*z^31+955176256*tp^2*B^16*z^23-3305958656*tp^2*B^14*z^27-5092496624*z^47*tp^2*B^4+64*z^65*tp*c^7*B^19+664608*z^55*tp*c^5*B^17-13088*B^21*tp^7*c^2*z^32+27008*B^21*tp^7*c*z^25-18767856*z^34*tp^6*c*B^16-1390560*z^37*tp^6*c^2*B^18+643788480*z^44*tp^3*c^2*B^13-2096908800*z^48*tp^3*c^2*B^11+1625760*z^50*tp^3*c^4*B^17+32640*z^53*tp^3*c^5*B^19+103493568*z^36*tp^3*c^2*B^17-5584576*B^21*tp^3*c*z^21+289522688*z^55*tp^3*c^3*B^11+16378294272*z^49*tp^3*c*B^7-2376*tp^10*B^16*z^31+112*tp^10*B^18*z^27+301733336*z^35*tp^6*B^12+15760*z^35*tp^10*B^14-252*z^36*B^25*tp^5*c^4-10*z^48*B^21*tp^9*c^4+6702*z^57*tp^2*c^6*B^20-48732*z^50*tp^2*c^5*B^20-3910780*z^36*tp^2*c^3*B^20-560*z^36*B^22*tp^6*c^3+210*z^39*B^24*tp^6*c^4-103764*B^22*z^39*tp^2*c^4+1120*z^39*B^21*tp^7*c^3-120*z^42*B^23*tp^7*c^4+11610*B^24*z^35*tp^2*c^4+280*B^23*z^40*tp^5*c^4+84*z^46*B^25*tp*c^6-5*tp^8*c^4*z^49*B^20-360084704*z^53*tp^2*c^2*B^8-36190336*z^56*tp^2*c^3*B^10-2047286784*z^50*tp^2*c*B^6+41375136*tp^5*c*B^17*z^31+21600*z^36*tp^7*c^2*B^19-228416*tp^7*c*B^19*z^29-376112*tp^6*B^20*z^19+87556280*z^53*c^4*B^14+2617104*z^56*c^5*B^16-2424*B^26*c^3*z^22+514*B^26*c^4*z^29-1037920*tp^7*B^15*z^30-1326784*tp^7*B^17*z^26+250176*tp^7*B^19*z^22-12544*B^21*tp^7*z^18+11026104*tp^6*B^16*z^27-94959440*tp^6*B^14*z^31+B^30*c^4*z^21-185040*B^22*tp^4*z^13+15680*B^24*tp^4*z^9-8448*z^66*c^7*B^18+41200*B^25*tp*c*z^11+112*B^27*tp*c^2*z^14-84405001400*z^37*B^8+28*B^22*z^57*tp^6*c^6+280*z^52*B^23*tp^3*c^6+45*z^45*B^22*tp^8*c^4+696*B^25*z^39*tp*c^5+29168*tp^6*c^2*B^20*z^33-140*B^22*z^43*tp^6*c^4+1591672*B^21*tp*c^3*z^33+40*B^21*z^46*tp^7*c^4-3456*B^23*z^43*tp*c^5+24210*B^22*z^41*tp^4*c^4+70*B^24*z^51*tp^4*c^6+32184*z^47*B^21*tp*c^5+94544*z^37*B^21*tp^5*c^3-56*B^23*z^54*tp^5*c^6+280*B^25*z^34*tp^3*c^4+43136000*z^47*tp^3*c^3*B^15+731136*z^61*tp^3*c^5*B^15+17968006816*B^10*z^33+43906240*tp^4*z^54*c^3*B^12-4592*tp^4*z^67*c^6*B^16+2206400*tp^4*z^57*c^4*B^14+1079595360*tp^4*z^40*c*B^12-2419400*z^47*tp^2*c^4*B^18+12901008768*z^43*tp*c*B^9+182784*z^59*tp*c^5*B^15-1928167440*z^42*tp*c^2*B^13+2356450432*z^46*tp*c^2*B^11-8399480*z^48*tp*c^4*B^17-257568*z^51*tp*c^5*B^19-640*B^27*tp*c^3*z^21-41208*B^25*tp*c^2*z^18+17744*B^25*tp*c^3*z^25+2974080*z^34*tp^5*c^2*B^19-179502528*z^35*tp^5*c*B^15-16840272*z^38*tp^5*c^2*B^17-785856*z^41*tp^5*c^3*B^19-40919760*z^46*tp^5*c^2*B^13-2741760*z^49*tp^5*c^3*B^15+94080*z^48*tp^5*c^4*B^19+414720096*z^39*tp^5*c*B^13+47137440*z^42*tp^5*c^2*B^15+72380672*z^53*tp*c^3*B^11-92282227296*z^51*c^2*B^8+18186560*z^58*tp^3*c^4*B^13+5124426240*z^41*tp^3*c*B^11-1031808*B^23*tp*c*z^15-232000*B^23*tp^3*c^2*z^24+1179409156*B^14*z^25-4535848052*B^12*z^29+64734800*B^18*z^17-377285184*tp*B^17*z^20-251347872*z^46*c^3*B^14+4*B^30*c^3*z^14-12*B^30*c^2*z^7+6*B^28*c^5*z^32-8160*tp^4*z^56*c^5*B^18-86249232*tp^4*c^2*z^39*B^16-223968*B^23*tp*c^3*z^29+683488*B^23*tp*c^2*z^22-7932*z^44*B^22*c^5+7219512*z^41*tp^6*c^2*B^16+352736*z^44*tp^6*c^3*B^18+1290752*tp^6*c*B^18*z^30+291980*tp^4*z^49*c^4*B^18-4863536*tp^4*z^42*c^3*B^18+73823328*z^38*tp^6*c*B^14+33593040*tp*c^2*B^19*z^30+17248*z^58*tp*c^6*B^19-5991896*B^21*tp*c^2*z^26+720169408*z^50*tp*c^2*B^9-76439328*tp*c*B^19*z^23+11260128*B^21*tp*c*z^19+1120*tp^4*c^6*z^63*B^18-720169408*tp^4*z^55*c^2*B^8-59022000*tp^4*c*B^18*z^28-72380672*tp^4*z^58*c^3*B^10-4094573568*tp^4*z^52*c*B^6-25747872*tp^3*c^2*B^19*z^32-4480*z^60*tp^3*c^6*B^19+3659968*B^21*tp^3*c^2*z^28+2880677632*z^52*tp^3*c^2*B^9+3185664*B^22*tp^2*c*z^18+34064*B^24*c^3*z^26-14448*B^25*tp*z^4+324760*z^36*tp^9*B^13-157600*tp^9*B^15*z^32+23760*tp^9*B^17*z^28-1120*tp^9*B^19*z^24-29801872*tp^5*B^17*z^24+143936*tp^5*B^19*z^20+350880*B^21*tp^5*z^16-21952*B^23*tp^5*z^12-3164020*tp^8*z^37*B^12-12860168*tp^8*z^45*B^8-11016010*z^49*c^4*B^16-3031418056*tp^4*B^12*z^33+456960*z^52*tp^6*c^3*B^14-38640*z^51*tp^6*c^4*B^18-141500688*z^42*tp^6*c*B^12-6528*z^42*tp^10*c*B^14-10784000*tp^4*z^50*c^3*B^14-182784*tp^4*z^64*c^5*B^14-160947120*tp^4*z^47*c^2*B^12+524227200*tp^4*z^51*c^2*B^10-406440*tp^4*z^53*c^4*B^16+20608*B^22*tp^6*c^2*z^29-44128*B^22*tp^6*c*z^22+696*B^24*z^40*c^5+B^28*z^39*c^6+280*z^62*c^7*B^20+4094573568*z^47*tp*c*B^7+4546640*z^56*tp*c^4*B^13-12565994880*z^39*tp*c*B^11-120*B^27*tp^3*c^4*z^30+5088000*z^37*tp^7*c*B^15+383520*z^40*tp^7*c^2*B^17+2825760*z^45*tp^5*c^3*B^17+14840784*z^40*tp^2*c^3*B^18-950458880*z^41*tp^2*c^2*B^14+57083721104*tp^2*z^39*B^8-56167371968*tp^2*z^43*B^6-32828976*tp^2*c*B^20*z^22-190277504*tp^2*B^18*z^19-6088*B^26*c*z^8+29632*B^23*tp^3*z^10-7168*B^25*tp^3*z^6+222416438400*z^55*c^2*B^6+26079641280*z^58*c^3*B^8+71280*z^70*c^7*B^16-4546640*tp^4*z^61*c^4*B^12-1281106560*tp^4*z^44*c*B^10+3477285504*tp^4*z^48*c*B^8+1106493697440*z^52*c*B^4-40*z^80*c^9*B^18-229162348080*z^59*c^2*B^4+308668064*tp^3*B^17*z^22-24890524832*z^35*tp^2*B^10-30709301760*z^62*c^3*B^6-2700635280*z^65*c^4*B^8-4082032*tp^4*c^2*B^20*z^31-6819960*z^71*c^6*B^12-162856512*z^68*c^5*B^10-1013381107840*z^56*c*B^2-124360*B^22*z^34*tp^4*c^3-2520*B^26*tp^4*c^2*z^19+1587280*z^44*tp*c^4*B^19-10*B^29*tp*c^4*z^24+120*z^41*tp^10*c^2*B^18-32476*z^39*tp^10*B^12-10470640*z^38*c^3*B^18-195840*z^74*c^7*B^14-2081712*B^22*tp^2*c^2*z^25+192*z^57*tp^7*c^5*B^19+9840*z^54*tp^7*c^4*B^17-800118792*tp^2*c*B^16*z^30-412330912*z^52*tp^2*c^3*B^12-2296*z^65*tp^2*c^6*B^16-26176640*z^55*tp^2*c^4*B^14-1008*B^25*tp^5*c^3*z^29-56*B^25*z^48*tp^3*c^6-312*B^22*z^53*tp^2*c^6+7200*B^22*z^46*tp^2*c^5+39256*B^23*z^36*tp*c^4-210*z^49*B^24*tp^2*c^6+208*B^21*z^56*tp^3*c^6-1932*B^24*z^42*tp^2*c^5-376*z^64*tp^2*c^7*B^20-14*z^61*tp^6*c^6*B^20-8*B^21*z^60*tp^7*c^6+459741*z^43*tp^2*c^4*B^20-844540*tp^8*B^14*z^33+24630228*tp^2*B^20*z^15-1305101065776*z^45*B^4+257784320*z^48*tp^2*c^3*B^14-91392*z^62*tp^2*c^5*B^14+3060992520*z^45*tp^2*c^2*B^12-4058902848*z^49*tp^2*c^2*B^10+200252688*tp^2*c*B^18*z^26+960316*B^22*c^2*z^23-480*B^27*tp^3*c^3*z^23+215386400*tp^5*B^15*z^28-761945616*tp^5*B^13*z^32+1506510208*z^36*tp^5*B^11-1080254112*z^40*tp^5*B^9-44*B^28*c^2*z^11+84*B^28*c^3*z^18-7824519616*z^34*tp^3*B^11+4002722592*tp^3*B^13*z^30-1383049952*tp^3*B^15*z^26+2610368*B^21*tp^3*z^14+40739972992*tp^3*z^46*B^5+16995582336*z^38*tp^3*B^9-39540700160*tp^3*z^42*B^7-42262176*tp^3*B^19*z^18+16376524*tp^2*c^2*B^20*z^29+3756553424*tp^4*z^37*B^10+20982883936*z^47*c^2*B^10-10530964*B^20*z^13+1440*B^23*tp^7*c^2*z^28+16*B^24*z^54*c^7+16256*B^25*tp^3*c*z^13-240*z^34*tp^10*c*B^18+245616448*z^49*tp*c^3*B^13+4592*z^62*tp*c^6*B^17+1193556*B^22*z^9+397364645776*z^41*B^6+2446518414400*z^49*B^2-6214440*c^2*B^20*z^27-2040944*tp^4*B^20*z^17+4928*tp^8*B^20*z^21-82760*B^24*z^5+808*B^26*tp^2*c^2*z^17+45*B^28*tp^2*c^4*z^27-636000*tp^8*z^40*c*B^14-47940*tp^8*z^43*c^2*B^16-3456715468*z^43*c^2*B^12-108*B^26*z^36*c^5-175624960*z^51*tp^3*c^3*B^13+18368*z^64*tp^3*c^6*B^17+13025340*z^51*tp^2*c^4*B^16+260690268*z^37*tp^2*c^2*B^16+394896*z^54*tp^2*c^5*B^18-8825600*z^54*tp^3*c^4*B^15-14499200*z^43*tp^3*c^3*B^17+256*z^67*tp^3*c^7*B^19-266112*z^57*tp^3*c^5*B^17-2146961280*z^37*tp^3*c*B^13+40*B^27*tp*c^4*z^28-112184*B^24*tp^2*c*z^14-1600*tp^8*z^46*c^3*B^18-492*z^45*tp^10*c^2*B^16-16*z^48*tp^10*c^3*B^18+2376*z^38*tp^10*c*B^16+6819960*z^49*tp^6*c^2*B^12+2322080*z^45*c^4*B^18+5396270376*z^36*c*B^12+286611552*tp^4*c*B^16*z^32-325713024*z^43*tp^5*c*B^11-2016*z^55*tp^5*c^5*B^19-103320*z^52*tp^5*c^4*B^17-2273320*z^59*tp^2*c^4*B^12+20192139456*z^42*tp^2*c*B^10-22828798656*z^46*tp^2*c*B^8-144379256*z^34*tp*c^2*B^17-164318720*z^45*tp*c^3*B^15-798610608*tp^4*z^36*c*B^14-64*tp^4*z^70*c^7*B^18+66528*tp^4*z^60*c^5*B^16-3684*B^25*tp*c^4*z^32+25678488*tp^4*c^2*z^35*B^18+8194400*tp^4*z^46*c^3*B^16-479120*z^46*tp^3*c^4*B^19+5489984*z^39*tp^3*c^3*B^19-243060320*z^40*tp^3*c^2*B^15-301012608*tp^3*c*B^17*z^29-16*B^28*c*z^4+23544*B^24*tp^2*z^7+1904*B^26*tp^2*z^3+1526431680*tp*B^15*z^24-8195048*B^21*tp*z^12-7535166000*z^38*tp^2*c*B^12+2384922432*z^34*tp^2*c*B^14-63938960*z^44*tp^2*c^3*B^16-1063440*z^58*tp^2*c^5*B^16+10*c^9*z^76*B^20-6484*B^24*c^4*z^33+120*B^29*tp*c^2*z^10+1749572*z^34*c^3*B^20-392885*z^41*c^4*B^20+65538*z^48*c^5*B^20+c^10*z^83*B^20-5333*z^55*c^6*B^20+31020288*z^45*tp^7*c*B^11+840*B^26*tp^4*c^3*z^26+10184993248*z^44*tp*B^5-35086041888*z^36*tp*B^9+30854797952*tp*z^40*B^7+67586240*tp*B^19*z^16-318020936*tp^4*B^16*z^25+1266187048*tp^4*B^14*z^29-10184993248*tp^4*z^49*B^4-4248895584*tp^4*z^41*B^8+9885175040*tp^4*z^45*B^6+6005424*tp^4*c*B^20*z^24+44999384*tp^4*B^18*z^21+3309600*z^67*c^6*B^14+1965852000*z^61*c^4*B^10+98789040*z^64*c^5*B^12-78224808*tp^2*c^2*B^18*z^33-200760*z^36*tp^8*c*B^16-17460*z^39*tp^8*c^2*B^18+99832*tp^8*c*B^18*z^32-13909142016*z^45*tp^3*c*B^9+12800*z^43*tp^7*c^3*B^19+2352120*tp^8*z^44*c*B^12+300*tp^8*z^53*c^4*B^18-487140*tp^8*z^51*c^2*B^12-48*B^21*z^53*tp^7*c^5+16*tp^4*c^7*z^66*B^20-336*B^23*z^47*tp^5*c^5+420*B^24*z^44*tp^4*c^5-1568*B^23*tp^5*c^3*z^33+4*z^44*tp^10*c^3*B^20-12*z^37*tp^10*c^2*B^20-64*B^23*z^57*tp*c^7+120*z^34*B^21*tp^9*c^2+168*B^26*z^38*tp^2*c^5-336*B^25*z^41*tp^3*c^5+128964680*tp^4*z^43*c^2*B^14+130620*B^24*tp^2*c^2*z^21-57160*B^24*tp^2*c^3*z^28-140*B^26*tp^2*c^4*z^31-16949520*z^45*tp^6*c^2*B^14-1080240*z^48*tp^6*c^3*B^16+54285504*z^46*tp^6*c*B^10+336*z^58*tp^6*c^5*B^18+17220*z^55*tp^6*c^4*B^16+608*B^27*tp*c*z^7+96*B^22*z^60*tp^2*c^7+180*B^28*tp^2*c^3*z^20-40*z^41*B^21*tp^9*c^3+168*B^22*z^50*tp^6*c^5-48*B^27*z^35*tp*c^5-64*B^21*z^63*tp^3*c^7+6*tp^8*c^5*z^56*B^20-4528*B^26*tp^2*c*z^10+139328*B^23*tp^3*c*z^17-5216*B^25*tp^3*c^2*z^20-3680*B^25*tp^3*c^3*z^27+3897120*z^48*tp^7*c^2*B^13+261120*z^51*tp^7*c^3*B^15-2400*z^50*tp^7*c^4*B^19-18816960*z^41*tp^7*c*B^13-1891200*z^44*tp^7*c^2*B^15-74889600*z^38*tp^7*B^11-98812*B^24*c^2*z^19+145928*B^24*c*z^12+180042352*z^43*tp^6*B^8+1306720*tp^6*B^18*z^23-95040*z^47*tp^7*c^3*B^17+646608*B^22*tp^2*c^3*z^32-52*B^24*z^47*c^6-40*B^29*tp*c^3*z^17-480*z^35*B^23*tp^7*c^3+180*z^38*B^22*tp^8*c^3+B^22*z^65*c^8+12*B^22*tp^2*z^67*c^8+2*tp^4*z^73*B^20*c^8-8*B^21*tp^3*z^70*c^8-2*B^21*tp*z^68*c^8+tp^2*z^71*B^20*c^8+2*B^24*c^8*z^61-51*z^69*B^20*c^8-3690*z^77*c^8*B^16+900*z^73*c^8*B^18-540*B^22*tp^8*c^2*z^31-8*B^23*tp*z^64*c^8-32640*tp^8*z^54*c^3*B^14+236400*tp^8*z^47*c^2*B^14+11880*tp^8*z^50*c^3*B^16-1680880*B^22*tp^2*z^11+39360*tp^7*c*B^17*z^33-3877536*tp^8*z^48*c*B^10-24*tp^8*c^5*z^60*B^18-1230*tp^8*z^57*c^4*B^16+9361200*tp^8*z^41*B^10-17840*B^22*tp^4*c*z^20+13720*B^24*tp^4*c^2*z^23-34720*B^24*tp^4*c*z^16-1344490368*tp*c*B^15*z^31+41605920*z^41*tp*c^3*B^17-2016577222432*z^53)*sqrt(2);

